Hierarchical Traffic Networks: A Framework for Reducing Braess' Paradox

Braess' paradox occurs when adding a link to a traffic network increases travel times at user equilibrium. We investigate its occurrence in the classical Braess network whose linear travel-time functions of links incorporate a hierarchical parametrisation. We derive necessary and sufficient conditions for the paradox to occur and also sufficient conditions when one hierarchy-scaling parameter is sufficiently large. For fixed free-flow scaling, we bound the probability that randomly assigned hierarchy parameters admit the paradox for some remaining scaling parameter and total flow. Finally, we use Monte Carlo simulations to estimate the paradox's probability when scaling parameters and hierarchy levels are sampled from specified distributions. The estimated probabilities are generally very low and depend on the sampling distributions. Compared with non-hierarchical networks, these lower probabilities suggest that hierarchical networks may better model real-world transportation systems from a congestion-minimisation perspective.

==> anc/Corollary3.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "d52103ce-93c7-4809-a9f4-80dfedfc855c",
   "metadata": {},
   "source": [
    "## Computing the probability bounds in Corollary 3\n",
    "\n",
    "For each fixed $k$, we compute the bounds in Corollary 3 by enumerating all 100,000 equally likely choices of $h_1,\\ldots,h_5$ from $\\{1, 2, \\ldots,10\\}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2f1e3e54-625b-4164-b597-758b75675ca6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LB = 0.0, UB = 0.011290000000000022\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "\n",
    "k = 1.1\n",
    "\n",
    "log_k_2 = math.log(2,k)\n",
    "\n",
    "\n",
    "H = np.zeros((5,10))\n",
    "\n",
    "for i in range(5):\n",
    "    for j in range(10): \n",
    "        H[i][j] = j+1\n",
    "\n",
    "H_new = H\n",
    "\n",
    "count_lb = 0\n",
    "count_ub = 0\n",
    "\n",
    "for i_1 in range(len(H[0])):\n",
    "    for i_2 in range(len(H[1])):\n",
    "        for i_3 in range(len(H[2])):\n",
    "            for i_4 in range(len(H[3])):\n",
    "                for i_5 in range(len(H[4])):\n",
    "    \n",
    "                    #Lower Bounds\n",
    "                    Cond_A_lb_1 = (H[2][i_3] < (H[1][i_2] - log_k_2)) and (H[4][i_5] < (H[1][i_2] - log_k_2))\n",
    "                    Cond_A_lb_2 = ((H[0][i_1] - H[1][i_2]) > (H[3][i_4] - H[4][i_5])) and ((H[3][i_4] - H[4][i_5]) > 0)\n",
    "\n",
    "                    Cond_B_lb_1 = (H[0][i_1] < (H[3][i_4] - log_k_2)) and (H[2][i_3] < (H[3][i_4] - log_k_2))\n",
    "                    Cond_B_lb_2 = ((H[4][i_5] - H[3][i_4]) > (H[1][i_2] - H[0][i_1])) and ((H[1][i_2] - H[0][i_1]) > 0)\n",
    "\n",
    "                    LB1 = (Cond_A_lb_1 and Cond_A_lb_2)  \n",
    "                    LB2 = (Cond_B_lb_1 and Cond_B_lb_2)\n",
    "                    LB = LB1 or LB2  \n",
    "\n",
    "                    #Upper Bounds\n",
    "                    Cond_ub = (H[0][i_1] + H[4][i_5]) <= (H[1][i_2] + H[3][i_4])\n",
    "                    Cond_ub_A = ((H[1][i_2] - log_k_2) <= H[2][i_3]) and ((H[1][i_2] - log_k_2) <= H[4][i_5]) \n",
    "                    Cond_ub_B = ((H[3][i_4] - log_k_2) <= H[0][i_1]) and ((H[3][i_4] - log_k_2) <= H[2][i_3]) \n",
    "                    \n",
    "                    UB = Cond_ub or (Cond_ub_A and Cond_ub_B)\n",
    "                    \n",
    "                    if LB: \n",
    "                        count_lb = count_lb + 1\n",
    "                        \n",
    "                    if UB:\n",
    "                        count_ub = count_ub + 1\n",
    "                        \n",
    "\n",
    "P_LB = count_lb / 100000\n",
    "P_UB = 1 - (count_ub / 100000)\n",
    "\n",
    "print(f'LB = {P_LB}, UB = {P_UB}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "de7ffba0-c822-4343-b6d8-4c4b2df0952d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LB = 0.00154, UB = 0.12299000000000004\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "\n",
    "k = 1.2\n",
    "\n",
    "log_k_2 = math.log(2,k)\n",
    "\n",
    "\n",
    "H = np.zeros((5,10))\n",
    "\n",
    "for i in range(5):\n",
    "    for j in range(10): \n",
    "        H[i][j] = j+1\n",
    "\n",
    "H_new = H\n",
    "\n",
    "count_lb = 0\n",
    "count_ub = 0\n",
    "\n",
    "for i_1 in range(len(H[0])):\n",
    "    for i_2 in range(len(H[1])):\n",
    "        for i_3 in range(len(H[2])):\n",
    "            for i_4 in range(len(H[3])):\n",
    "                for i_5 in range(len(H[4])):\n",
    "    \n",
    "                    #Lower Bounds\n",
    "                    Cond_A_lb_1 = (H[2][i_3] < (H[1][i_2] - log_k_2)) and (H[4][i_5] < (H[1][i_2] - log_k_2))\n",
    "                    Cond_A_lb_2 = ((H[0][i_1] - H[1][i_2]) > (H[3][i_4] - H[4][i_5])) and ((H[3][i_4] - H[4][i_5]) > 0)\n",
    "\n",
    "                    Cond_B_lb_1 = (H[0][i_1] < (H[3][i_4] - log_k_2)) and (H[2][i_3] < (H[3][i_4] - log_k_2))\n",
    "                    Cond_B_lb_2 = ((H[4][i_5] - H[3][i_4]) > (H[1][i_2] - H[0][i_1])) and ((H[1][i_2] - H[0][i_1]) > 0)\n",
    "\n",
    "                    LB1 = (Cond_A_lb_1 and Cond_A_lb_2)  \n",
    "                    LB2 = (Cond_B_lb_1 and Cond_B_lb_2)\n",
    "                    LB = LB1 or LB2  \n",
    "\n",
    "                    #Upper Bounds\n",
    "                    Cond_ub = (H[0][i_1] + H[4][i_5]) <= (H[1][i_2] + H[3][i_4])\n",
    "                    Cond_ub_A = ((H[1][i_2] - log_k_2) <= H[2][i_3]) and ((H[1][i_2] - log_k_2) <= H[4][i_5]) \n",
    "                    Cond_ub_B = ((H[3][i_4] - log_k_2) <= H[0][i_1]) and ((H[3][i_4] - log_k_2) <= H[2][i_3]) \n",
    "                    \n",
    "                    UB = Cond_ub or (Cond_ub_A and Cond_ub_B)\n",
    "                    \n",
    "                    if LB: \n",
    "                        count_lb = count_lb + 1\n",
    "                        \n",
    "                    if UB:\n",
    "                        count_ub = count_ub + 1\n",
    "                        \n",
    "\n",
    "P_LB = count_lb / 100000\n",
    "P_UB = 1 - (count_ub / 100000)\n",
    "\n",
    "print(f'LB = {P_LB}, UB = {P_UB}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ed45dc5c-d46e-4cdb-8969-9ad16132af22",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LB = 0.00364, UB = 0.17528\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "\n",
    "k = 1.4\n",
    "\n",
    "log_k_2 = math.log(2,k)\n",
    "\n",
    "\n",
    "H = np.zeros((5,10))\n",
    "\n",
    "for i in range(5):\n",
    "    for j in range(10): \n",
    "        H[i][j] = j+1\n",
    "\n",
    "H_new = H\n",
    "\n",
    "count_lb = 0\n",
    "count_ub = 0\n",
    "\n",
    "for i_1 in range(len(H[0])):\n",
    "    for i_2 in range(len(H[1])):\n",
    "        for i_3 in range(len(H[2])):\n",
    "            for i_4 in range(len(H[3])):\n",
    "                for i_5 in range(len(H[4])):\n",
    "    \n",
    "                    #Lower Bounds\n",
    "                    Cond_A_lb_1 = (H[2][i_3] < (H[1][i_2] - log_k_2)) and (H[4][i_5] < (H[1][i_2] - log_k_2))\n",
    "                    Cond_A_lb_2 = ((H[0][i_1] - H[1][i_2]) > (H[3][i_4] - H[4][i_5])) and ((H[3][i_4] - H[4][i_5]) > 0)\n",
    "\n",
    "                    Cond_B_lb_1 = (H[0][i_1] < (H[3][i_4] - log_k_2)) and (H[2][i_3] < (H[3][i_4] - log_k_2))\n",
    "                    Cond_B_lb_2 = ((H[4][i_5] - H[3][i_4]) > (H[1][i_2] - H[0][i_1])) and ((H[1][i_2] - H[0][i_1]) > 0)\n",
    "\n",
    "                    LB1 = (Cond_A_lb_1 and Cond_A_lb_2)  \n",
    "                    LB2 = (Cond_B_lb_1 and Cond_B_lb_2)\n",
    "                    LB = LB1 or LB2  \n",
    "\n",
    "                    #Upper Bounds\n",
    "                    Cond_ub = (H[0][i_1] + H[4][i_5]) <= (H[1][i_2] + H[3][i_4])\n",
    "                    Cond_ub_A = ((H[1][i_2] - log_k_2) <= H[2][i_3]) and ((H[1][i_2] - log_k_2) <= H[4][i_5]) \n",
    "                    Cond_ub_B = ((H[3][i_4] - log_k_2) <= H[0][i_1]) and ((H[3][i_4] - log_k_2) <= H[2][i_3]) \n",
    "                    \n",
    "                    UB = Cond_ub or (Cond_ub_A and Cond_ub_B)\n",
    "                    \n",
    "                    if LB: \n",
    "                        count_lb = count_lb + 1\n",
    "                        \n",
    "                    if UB:\n",
    "                        count_ub = count_ub + 1\n",
    "                        \n",
    "\n",
    "P_LB = count_lb / 100000\n",
    "P_UB = 1 - (count_ub / 100000)\n",
    "\n",
    "print(f'LB = {P_LB}, UB = {P_UB}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e78d9f5c-d0ef-4d39-ae35-77d103bc24dc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LB = 0.00756, UB = 0.23556\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "\n",
    "k = 2\n",
    "\n",
    "log_k_2 = math.log(2,k)\n",
    "\n",
    "H = np.zeros((5,10))\n",
    "\n",
    "for i in range(5):\n",
    "    for j in range(10): \n",
    "        H[i][j] = j+1\n",
    "\n",
    "H_new = H\n",
    "\n",
    "count_lb = 0\n",
    "count_ub = 0\n",
    "\n",
    "for i_1 in range(len(H[0])):\n",
    "    for i_2 in range(len(H[1])):\n",
    "        for i_3 in range(len(H[2])):\n",
    "            for i_4 in range(len(H[3])):\n",
    "                for i_5 in range(len(H[4])):\n",
    "    \n",
    "                    #Lower Bounds\n",
    "                    Cond_A_lb_1 = (H[2][i_3] < (H[1][i_2] - log_k_2)) and (H[4][i_5] < (H[1][i_2] - log_k_2))\n",
    "                    Cond_A_lb_2 = ((H[0][i_1] - H[1][i_2]) > (H[3][i_4] - H[4][i_5])) and ((H[3][i_4] - H[4][i_5]) > 0)\n",
    "\n",
    "                    Cond_B_lb_1 = (H[0][i_1] < (H[3][i_4] - log_k_2)) and (H[2][i_3] < (H[3][i_4] - log_k_2))\n",
    "                    Cond_B_lb_2 = ((H[4][i_5] - H[3][i_4]) > (H[1][i_2] - H[0][i_1])) and ((H[1][i_2] - H[0][i_1]) > 0)\n",
    "\n",
    "                    LB1 = (Cond_A_lb_1 and Cond_A_lb_2)  \n",
    "                    LB2 = (Cond_B_lb_1 and Cond_B_lb_2)\n",
    "                    LB = LB1 or LB2  \n",
    "\n",
    "                    #Upper Bounds\n",
    "                    Cond_ub = (H[0][i_1] + H[4][i_5]) <= (H[1][i_2] + H[3][i_4])\n",
    "                    Cond_ub_A = ((H[1][i_2] - log_k_2) <= H[2][i_3]) and ((H[1][i_2] - log_k_2) <= H[4][i_5]) \n",
    "                    Cond_ub_B = ((H[3][i_4] - log_k_2) <= H[0][i_1]) and ((H[3][i_4] - log_k_2) <= H[2][i_3]) \n",
    "                    \n",
    "                    UB = Cond_ub or (Cond_ub_A and Cond_ub_B)\n",
    "                    \n",
    "                    if LB: \n",
    "                        count_lb = count_lb + 1\n",
    "                        \n",
    "                    if UB:\n",
    "                        count_ub = count_ub + 1\n",
    "                        \n",
    "\n",
    "P_LB = count_lb / 100000\n",
    "P_UB = 1 - (count_ub / 100000)\n",
    "\n",
    "print(f'LB = {P_LB}, UB = {P_UB}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3e06e9d5-ad64-4344-99a0-43122c71667f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "LB = 0.01428, UB = 0.30018\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "\n",
    "k = 3\n",
    "\n",
    "log_k_2 = math.log(2,k)\n",
    "\n",
    "\n",
    "H = np.zeros((5,10))\n",
    "\n",
    "for i in range(5):\n",
    "    for j in range(10): \n",
    "        H[i][j] = j+1\n",
    "\n",
    "H_new = H\n",
    "\n",
    "count_lb = 0\n",
    "count_ub = 0\n",
    "\n",
    "for i_1 in range(len(H[0])):\n",
    "    for i_2 in range(len(H[1])):\n",
    "        for i_3 in range(len(H[2])):\n",
    "            for i_4 in range(len(H[3])):\n",
    "                for i_5 in range(len(H[4])):\n",
    "    \n",
    "                    #Lower Bounds\n",
    "                    Cond_A_lb_1 = (H[2][i_3] < (H[1][i_2] - log_k_2)) and (H[4][i_5] < (H[1][i_2] - log_k_2))\n",
    "                    Cond_A_lb_2 = ((H[0][i_1] - H[1][i_2]) > (H[3][i_4] - H[4][i_5])) and ((H[3][i_4] - H[4][i_5]) > 0)\n",
    "\n",
    "                    Cond_B_lb_1 = (H[0][i_1] < (H[3][i_4] - log_k_2)) and (H[2][i_3] < (H[3][i_4] - log_k_2))\n",
    "                    Cond_B_lb_2 = ((H[4][i_5] - H[3][i_4]) > (H[1][i_2] - H[0][i_1])) and ((H[1][i_2] - H[0][i_1]) > 0)\n",
    "\n",
    "                    LB1 = (Cond_A_lb_1 and Cond_A_lb_2)  \n",
    "                    LB2 = (Cond_B_lb_1 and Cond_B_lb_2)\n",
    "                    LB = LB1 or LB2  \n",
    "\n",
    "                    #Upper Bounds\n",
    "                    Cond_ub = (H[0][i_1] + H[4][i_5]) <= (H[1][i_2] + H[3][i_4])\n",
    "                    Cond_ub_A = ((H[1][i_2] - log_k_2) <= H[2][i_3]) and ((H[1][i_2] - log_k_2) <= H[4][i_5]) \n",
    "                    Cond_ub_B = ((H[3][i_4] - log_k_2) <= H[0][i_1]) and ((H[3][i_4] - log_k_2) <= H[2][i_3]) \n",
    "                    \n",
    "                    UB = Cond_ub or (Cond_ub_A and Cond_ub_B)\n",
    "                    \n",
    "                    if LB: \n",
    "                        count_lb = count_lb + 1\n",
    "                        \n",
    "                    if UB:\n",
    "                        count_ub = count_ub + 1\n",
    "                        \n",
    "\n",
    "P_LB = count_lb / 100000\n",
    "P_UB = 1 - (count_ub / 100000)\n",
    "\n",
    "print(f'LB = {P_LB}, UB = {P_UB}')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/HS_TABLE.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "49a343ae-7186-4f40-9a1a-4cfd904533c9",
   "metadata": {},
   "source": [
    "## Probability of Braess' Paradox in Hierarchical Networks Given Different Distributions\n",
    "\n",
    "This notebook uses Monte Carlo simulations to estimate the probability of Braess’ paradox occurring in hierarchical networks under different distributions of the network parameters. The simulations use the inequalities given in Theorem 1 of our paper.\n",
    "\n",
    "The parameters being modelled are:\n",
    "\n",
    "1) The hierarchy parameters $h_1,h_2,\\ldots,h_5$, which are integers greater than or equal to 1.\n",
    "2) The parameters $k,l>1$.\n",
    "\n",
    "For each simulation, we make the following assumptions:\n",
    "\n",
    "1) The hierarchy parameters $h_1,\\ldots,h_5$ are independent and identically distributed.\n",
    "2) The parameters $k$ and $l$ are independently drawn from the specified continuous distribution.\n",
    "\n",
    "Each simulation consists of $N=10^7$ independent samples. For each sample, the parameters are drawn from their respective distributions and the inequalities in Theorem 1 are evaluated to determine whether Braess' paradox occurs. The estimated probability is then calculated as the proportion of samples for which all the required inequalities are satisfied."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "15932dc3-e075-479d-b14a-f5185d5161eb",
   "metadata": {},
   "source": [
    "### Choice of distributions\n",
    "\n",
    "The distributions were selected to compare how different distributional shapes affect the estimated probability. All distributions used for the hierarchy parameters $h_i$ have mean 5.5. The distributions of $k$ and $l$ also have mean 5.5. Their variances, shapes and, in some cases, supports differ."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e302863-6dec-47ee-9ee9-8ba1c117097b",
   "metadata": {},
   "source": [
    "### Random seed\n",
    "\n",
    "The random-number generator is reset using the same seed ($=101$) in each simulation. This ensures that the results are reproducible.\n",
    "\n",
    "The following lists the probability distributions used in the simulation and their parameters:"
   ]
  },
  {
   "cell_type": "raw",
   "id": "543136d7-15d0-49bd-9e56-a43a131f593c",
   "metadata": {},
   "source": [
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "$k,l$:\n",
    "\n",
    "1) Uniform\n",
    "k = rng.uniform(1, 10, size = N)\n",
    "l = rng.uniform(1, 10, size = N)\n",
    "\n",
    "2) Exponential\n",
    "theta = 4.5\n",
    "k = rng.exponential(scale = theta, size = N) + 1\n",
    "l = rng.exponential(scale = theta, size = N) + 1\n",
    "\n",
    "3) Erlang-2\n",
    "theta = 2.25\n",
    "k = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "\n",
    "4) Erlang-4\n",
    "theta = 1.125\n",
    "k = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "\n",
    "5) Erlang-16\n",
    "theta = 0.28125\n",
    "k = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "\n",
    "6) Lognormal(0,1.7344)\n",
    "sigma = 1.7344\n",
    "k = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "l = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "\n",
    "7) Beta(6,2)\n",
    "a = 6\n",
    "b = 2\n",
    "k = 6*rng.beta(a, b, size = N) + 1\n",
    "l = 6*rng.beta(a, b, size = N) + 1\n",
    "\n",
    "\n",
    "$h_i$:\n",
    "\n",
    "1) Discrete Uniform on {1,...,10}\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "2) Binomial\n",
    "n = 9\n",
    "p = 0.5\n",
    "H = rng.binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "3) Negative Binomial\n",
    "n = 9\n",
    "p = 2/3\n",
    "H = rng.negative_binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "4) Poisson\n",
    "lam = 4.5\n",
    "H = rng.poisson(lam = lam, size = (5,N)) + 1\n",
    "\n",
    "5) Geometric\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size=(5, N))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6b30d599-80a9-4b0c-9b5f-7cbc8e86f166",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0050846\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #1,1\n",
    "\n",
    "Seed = 101\n",
    "\n",
    "N = 10000000 # Number of simulations\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "k = rng.uniform(1, 10, size = N)\n",
    "l = rng.uniform(1, 10, size = N)\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "25b24f36-015c-44e3-8eee-535f9b0a1437",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0072203\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #2,1\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 4.5\n",
    "k = rng.exponential(scale = theta, size = N) + 1\n",
    "l = rng.exponential(scale = theta, size = N) + 1\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "4d36c848-c95c-41be-b6c5-1da00bcf89e9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.004685\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #3,1\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 2.25\n",
    "k = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "4151574b-96c9-4967-aade-a3b4b6e366a1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0025444\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #4,1\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 1.125\n",
    "k = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3afb952b-e090-4cb3-a722-d5eb44c34d67",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0004304\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #5,1\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 0.28125\n",
    "k = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "6488221e-b228-4451-b873-9bdd10fdec71",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0085353\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #6,1\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "sigma = 1.7344\n",
    "k = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "l = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6c1fed1f-f78c-4e07-85e2-15eeb53f343f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0003225\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #7,1\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "a = 6\n",
    "b = 2\n",
    "k = 6*rng.beta(a, b, size = N) + 1\n",
    "l = 6*rng.beta(a, b, size = N) + 1\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "d001545c-ef6c-4332-aa11-d29a3055f238",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0018806\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #1,2\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "k = rng.uniform(1, 10, size = N)\n",
    "l = rng.uniform(1, 10, size = N)\n",
    "\n",
    "n = 9\n",
    "p = 0.5\n",
    "H = rng.binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "60a0957f-2455-4102-84da-e527f3419b5d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0028494\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #2,2\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 4.5\n",
    "k = rng.exponential(scale = theta, size = N) + 1\n",
    "l = rng.exponential(scale = theta, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 0.5\n",
    "H = rng.binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "ffecf1d8-7d21-4550-8dbe-e7deb67c1849",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0016165\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #3,2\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 2.25\n",
    "k = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 0.5\n",
    "H = rng.binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a3ebe76b-ec51-4a4d-a7e3-5c92b3beefc3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0006538\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #4,2\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 1.125\n",
    "k = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 0.5\n",
    "H = rng.binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "92ae6388-86b3-4ab0-98d9-484dfe3e199f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.68e-05\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #5,2\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 0.28125\n",
    "k = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 0.5\n",
    "H = rng.binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "af9d3efe-cf53-48db-bda2-dc8b2323098c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0034938\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #6,2\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "sigma = 1.7344\n",
    "k = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "l = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 0.5\n",
    "H = rng.binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "80db27b3-be34-4e8b-8277-4e2c2520aa53",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.39e-05\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #7,2\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "a = 6\n",
    "b = 2\n",
    "k = 6*rng.beta(a, b, size = N) + 1\n",
    "l = 6*rng.beta(a, b, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 0.5\n",
    "H = rng.binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "46553e01-d878-4cc1-9438-4ec78973e130",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0042555\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #1,3\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "k = rng.uniform(1, 10, size = N)\n",
    "l = rng.uniform(1, 10, size = N)\n",
    "\n",
    "n = 9\n",
    "p = 2/3\n",
    "H = rng.negative_binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "8f00d49d-b3d5-45aa-bc23-f95120f3f290",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0059811\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #2,3\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 4.5\n",
    "k = rng.exponential(scale = theta, size = N) + 1\n",
    "l = rng.exponential(scale = theta, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 2/3\n",
    "H = rng.negative_binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "378caf63-851c-4759-805b-fff350a88f5d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0041043\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #3,3\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 2.25\n",
    "k = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 2/3\n",
    "H = rng.negative_binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "5ca95042-8f7c-4d9f-9de9-0b1da3c704ba",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0022503\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #4,3\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 1.125\n",
    "k = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 2/3\n",
    "H = rng.negative_binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "4fe01811-f9cc-43f0-838f-f8d50ccdea0b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0003807\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #5,3\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 0.28125\n",
    "k = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 2/3\n",
    "H = rng.negative_binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "79630e2d-b1e2-4e27-bc0e-7edf8e1eabbf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.006581\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #6,3\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "sigma = 1.7344\n",
    "k = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "l = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 2/3\n",
    "H = rng.negative_binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "eb10e869-fa9d-453a-b7bf-94098fcecea4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0002829\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #7,3\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "a = 6\n",
    "b = 2\n",
    "k = 6*rng.beta(a, b, size = N) + 1\n",
    "l = 6*rng.beta(a, b, size = N) + 1\n",
    "\n",
    "n = 9\n",
    "p = 2/3\n",
    "H = rng.negative_binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "49e0e69b-17f3-414e-b102-79e0a19e3e48",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0033978\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #1,4\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "k = rng.uniform(1, 10, size = N)\n",
    "l = rng.uniform(1, 10, size = N)\n",
    "\n",
    "lam = 4.5\n",
    "H = rng.poisson(lam = lam, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "7a17b757-9d61-45eb-9b92-160f82ae0473",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.004876\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #2,4\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 4.5\n",
    "k = rng.exponential(scale = theta, size = N) + 1\n",
    "l = rng.exponential(scale = theta, size = N) + 1\n",
    "\n",
    "lam = 4.5\n",
    "H = rng.poisson(lam = lam, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "f0f9c84d-15bb-48ae-aaa7-b8f134c3994b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0031575\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #3,4\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 2.25\n",
    "k = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "\n",
    "lam = 4.5\n",
    "H = rng.poisson(lam = lam, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "aad8b48d-69e2-4294-8afd-f2f3605b6c8e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0016242\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #4,4\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 1.125\n",
    "k = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "\n",
    "lam = 4.5\n",
    "H = rng.poisson(lam = lam, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "0fec0c1c-75d5-4ac8-aec6-54d8e5af0d6b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0002067\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #5,4\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 0.28125\n",
    "k = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "\n",
    "lam = 4.5\n",
    "H = rng.poisson(lam = lam, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "d85de3e5-2f46-4b99-a66b-6059d521a1c1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.005515\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #6,4\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "sigma = 1.7344\n",
    "k = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "l = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "\n",
    "lam = 4.5\n",
    "H = rng.poisson(lam = lam, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "9db54319-2880-4522-acd0-0d6a9f77250d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0001639\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #7,4\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "a = 6\n",
    "b = 2\n",
    "k = 6*rng.beta(a, b, size = N) + 1\n",
    "l = 6*rng.beta(a, b, size = N) + 1\n",
    "\n",
    "lam = 4.5\n",
    "H = rng.poisson(lam = lam, size = (5,N)) + 1\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "97dcce28-1862-4919-ab00-04b8d78be5d8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0050623\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #1,5\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "k = rng.uniform(1, 10, size = N)\n",
    "l = rng.uniform(1, 10, size = N)\n",
    "\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "b96708e8-cd92-44f8-a6f5-ecd7c486a694",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0068721\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #2,5\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 4.5\n",
    "k = rng.exponential(scale = theta, size = N) + 1\n",
    "l = rng.exponential(scale = theta, size = N) + 1\n",
    "\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "89bf0c00-3a07-41cd-81ae-8bb7f4c16952",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0050462\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #3,5\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 2.25\n",
    "k = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "b330d68c-b0d7-4ba2-91af-d6d22e517313",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0031023\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #4,5\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 1.125\n",
    "k = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "362df761-fafc-45f9-b572-97872ab18eb9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0008366\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #5,5\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "theta = 0.28125\n",
    "k = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "l = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "fa71666f-f7bd-4e52-b97c-ff44b716ea4d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0073586\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #6,5\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "sigma = 1.7344\n",
    "k = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "l = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "5c5d0625-48d8-4026-9bfe-0259b1150184",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0006312\n"
     ]
    }
   ],
   "source": [
    "import numpy as np #7,5\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "a = 6\n",
    "b = 2\n",
    "k = 6*rng.beta(a, b, size = N) + 1\n",
    "l = 6*rng.beta(a, b, size = N) + 1\n",
    "\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size = (5,N))\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)\n",
    "\n",
    "print(probability)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6df55bb7-4704-4856-b118-0813b43749e3",
   "metadata": {},
   "source": [
    "### Results\n",
    "\n",
    "The table below gives the estimated probability of Braess' paradox for each combination of distributions, rounded to two significant figures:\n",
    "\n",
    "| Distribution of $k,l$ | Uniform $h_i$ | Binomial $h_i$ | Negative binomial $h_i$ | Poisson $h_i$ | Geometric $h_i$ |\n",
    "| --------------------- | ------------: | -------------: | ----------------------: | ------------: | --------------: |\n",
    "| Uniform(1,10)         |        0.0051 |         0.0019 |                  0.0043 |        0.0034 |          0.0051 |\n",
    "| Exponential           |        0.0072 |         0.0028 |                  0.0060 |        0.0049 |          0.0069 |\n",
    "| Erlang-2              |        0.0047 |         0.0016 |                  0.0041 |        0.0032 |          0.0050 |\n",
    "| Erlang-4              |        0.0025 |        0.00065 |                  0.0023 |        0.0016 |          0.0031 |\n",
    "| Erlang-16             |       0.00043 |       0.000037 |                 0.00038 |       0.00021 |         0.00084 |\n",
    "| Lognormal(0,1.7344)   |        0.0085 |         0.0035 |                  0.0066 |        0.0055 |          0.0074 |\n",
    "| Beta(6,2)             |       0.00032 |       0.000034 |                 0.00028 |       0.00016 |         0.00063 |\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Mean_+_Skew_+_SD_Simulations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "49a343ae-7186-4f40-9a1a-4cfd904533c9",
   "metadata": {},
   "source": [
    "## Probability of Braess' Paradox in Hierarchical Networks Given Different Skews\n",
    "\n",
    "For each simulation, we make the following assumptions:\n",
    "\n",
    "1) The hierarchy parameters $h_1,\\ldots,h_5$ are independent and identically distributed.\n",
    "2) The parameters $k$ and $l$ are independently drawn from the specified continuous distribution.\n",
    "\n",
    "Each simulation consists of $N=10^7$ independent samples. For each sample, the parameters are drawn from their respective distributions and the inequalities in Theorem 1 are evaluated to determine whether Braess' paradox occurs. The estimated probability is then calculated as the proportion of samples for which all the required inequalities are satisfied."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e302863-6dec-47ee-9ee9-8ba1c117097b",
   "metadata": {},
   "source": [
    "### Random seed\n",
    "\n",
    "The random-number generator is reset using the same seed ($=101$) in each simulation. This ensures that the results are reproducible. The seed $101$ is reset at the start of each code section.\n",
    "\n",
    "The following lists the probability distributions used in the simulation and their parameters:"
   ]
  },
  {
   "cell_type": "raw",
   "id": "543136d7-15d0-49bd-9e56-a43a131f593c",
   "metadata": {},
   "source": [
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "$h_i$:\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "Binomial (n, p) \n",
    "n = round(2.25/(p*(1-p)))\n",
    "p = ...\n",
    "H = rng.binomial(n, p, size = (5,N)) + 1\n",
    "\n",
    "p = 0.1, 0.2, 0.4, 0.5, 0.6, 0.8, 0.9\n",
    "\n",
    "\n",
    "$k,l$:\n",
    "\n",
    "Beta(a,b)\n",
    "a = ...\n",
    "b = ...\n",
    "k = 4.5*(a+b)/a*rng.beta(a, b, size = N) + 1\n",
    "l = 4.5*(a+b)/a*rng.beta(a, b, size = N) + 1\n",
    "\n",
    "a = 1,2,3,4,5,6\n",
    "b = 1,2,3,4,5,6\n",
    "\n",
    "k = rng.uniform(1, 10, size = N)\n",
    "l = rng.uniform(1, 10, size = N)\n",
    "\n",
    "\n",
    "\n",
    "Skew:\n",
    "\n",
    "from scipy.stats import skew\n",
    "\n",
    "beta_skew = skew(beta_data, bias=False)\n",
    "binom_skew = skew(binom_data, bias=False)\n",
    "\n",
    "\n",
    "Monte Carlo Test:\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aca7dad6-9c1b-435f-9757-d33ec7eb058b",
   "metadata": {},
   "source": [
    "### Mean of Uniform $k$ and $l$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "98c3d020-5758-41a5-b5ec-346f424d10db",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1.91140e-03 7.88800e-04 2.40770e-03 3.58300e-03 4.31170e-03 4.82270e-03\n",
      "  5.18350e-03 5.48480e-03 5.74870e-03]\n",
      " [1.17705e-02 2.25700e-04 1.03560e-03 2.88750e-03 4.50510e-03 5.66740e-03\n",
      "  6.50360e-03 7.35160e-03 8.03870e-03]\n",
      " [1.91086e-02 2.60420e-03 8.00000e-06 2.77000e-04 1.30450e-03 2.53980e-03\n",
      "  3.52860e-03 4.27310e-03 4.74880e-03]\n",
      " [2.29643e-02 6.49970e-03 6.04600e-04 0.00000e+00 3.89000e-05 4.72300e-04\n",
      "  1.27650e-03 2.04350e-03 2.77870e-03]\n",
      " [2.50435e-02 9.93920e-03 2.46520e-03 9.36000e-05 0.00000e+00 2.10000e-06\n",
      "  1.27000e-04 5.66000e-04 1.18690e-03]\n",
      " [2.63921e-02 1.23529e-02 4.72210e-03 8.86800e-04 8.10000e-06 0.00000e+00\n",
      "  0.00000e+00 1.95000e-05 2.03700e-04]\n",
      " [2.74408e-02 1.42765e-02 6.52750e-03 2.25060e-03 2.58000e-04 0.00000e+00\n",
      "  0.00000e+00 0.00000e+00 1.10000e-06]\n",
      " [2.82304e-02 1.59291e-02 7.88640e-03 3.59960e-03 1.01610e-03 5.11000e-05\n",
      "  0.00000e+00 0.00000e+00 0.00000e+00]\n",
      " [2.87749e-02 1.73464e-02 8.87690e-03 4.94040e-03 2.07720e-03 4.09200e-04\n",
      "  4.10000e-06 0.00000e+00 0.00000e+00]]\n",
      "['(k mean, l mean) = (1.5,1.5), p = 0.0019114', '(k mean, l mean) = (1.5,2.5), p = 0.0007888', '(k mean, l mean) = (1.5,3.5), p = 0.0024077', '(k mean, l mean) = (1.5,4.5), p = 0.003583', '(k mean, l mean) = (1.5,5.5), p = 0.0043117', '(k mean, l mean) = (1.5,6.5), p = 0.0048227', '(k mean, l mean) = (1.5,7.5), p = 0.0051835', '(k mean, l mean) = (1.5,8.5), p = 0.0054848', '(k mean, l mean) = (1.5,9.5), p = 0.0057487', '(k mean, l mean) = (2.5,1.5), p = 0.0117705', '(k mean, l mean) = (2.5,2.5), p = 0.0002257', '(k mean, l mean) = (2.5,3.5), p = 0.0010356', '(k mean, l mean) = (2.5,4.5), p = 0.0028875', '(k mean, l mean) = (2.5,5.5), p = 0.0045051', '(k mean, l mean) = (2.5,6.5), p = 0.0056674', '(k mean, l mean) = (2.5,7.5), p = 0.0065036', '(k mean, l mean) = (2.5,8.5), p = 0.0073516', '(k mean, l mean) = (2.5,9.5), p = 0.0080387', '(k mean, l mean) = (3.5,1.5), p = 0.0191086', '(k mean, l mean) = (3.5,2.5), p = 0.0026042', '(k mean, l mean) = (3.5,3.5), p = 8e-06', '(k mean, l mean) = (3.5,4.5), p = 0.000277', '(k mean, l mean) = (3.5,5.5), p = 0.0013045', '(k mean, l mean) = (3.5,6.5), p = 0.0025398', '(k mean, l mean) = (3.5,7.5), p = 0.0035286', '(k mean, l mean) = (3.5,8.5), p = 0.0042731', '(k mean, l mean) = (3.5,9.5), p = 0.0047488', '(k mean, l mean) = (4.5,1.5), p = 0.0229643', '(k mean, l mean) = (4.5,2.5), p = 0.0064997', '(k mean, l mean) = (4.5,3.5), p = 0.0006046', '(k mean, l mean) = (4.5,4.5), p = 0.0', '(k mean, l mean) = (4.5,5.5), p = 3.89e-05', '(k mean, l mean) = (4.5,6.5), p = 0.0004723', '(k mean, l mean) = (4.5,7.5), p = 0.0012765', '(k mean, l mean) = (4.5,8.5), p = 0.0020435', '(k mean, l mean) = (4.5,9.5), p = 0.0027787', '(k mean, l mean) = (5.5,1.5), p = 0.0250435', '(k mean, l mean) = (5.5,2.5), p = 0.0099392', '(k mean, l mean) = (5.5,3.5), p = 0.0024652', '(k mean, l mean) = (5.5,4.5), p = 9.36e-05', '(k mean, l mean) = (5.5,5.5), p = 0.0', '(k mean, l mean) = (5.5,6.5), p = 2.1e-06', '(k mean, l mean) = (5.5,7.5), p = 0.000127', '(k mean, l mean) = (5.5,8.5), p = 0.000566', '(k mean, l mean) = (5.5,9.5), p = 0.0011869', '(k mean, l mean) = (6.5,1.5), p = 0.0263921', '(k mean, l mean) = (6.5,2.5), p = 0.0123529', '(k mean, l mean) = (6.5,3.5), p = 0.0047221', '(k mean, l mean) = (6.5,4.5), p = 0.0008868', '(k mean, l mean) = (6.5,5.5), p = 8.1e-06', '(k mean, l mean) = (6.5,6.5), p = 0.0', '(k mean, l mean) = (6.5,7.5), p = 0.0', '(k mean, l mean) = (6.5,8.5), p = 1.95e-05', '(k mean, l mean) = (6.5,9.5), p = 0.0002037', '(k mean, l mean) = (7.5,1.5), p = 0.0274408', '(k mean, l mean) = (7.5,2.5), p = 0.0142765', '(k mean, l mean) = (7.5,3.5), p = 0.0065275', '(k mean, l mean) = (7.5,4.5), p = 0.0022506', '(k mean, l mean) = (7.5,5.5), p = 0.000258', '(k mean, l mean) = (7.5,6.5), p = 0.0', '(k mean, l mean) = (7.5,7.5), p = 0.0', '(k mean, l mean) = (7.5,8.5), p = 0.0', '(k mean, l mean) = (7.5,9.5), p = 1.1e-06', '(k mean, l mean) = (8.5,1.5), p = 0.0282304', '(k mean, l mean) = (8.5,2.5), p = 0.0159291', '(k mean, l mean) = (8.5,3.5), p = 0.0078864', '(k mean, l mean) = (8.5,4.5), p = 0.0035996', '(k mean, l mean) = (8.5,5.5), p = 0.0010161', '(k mean, l mean) = (8.5,6.5), p = 5.11e-05', '(k mean, l mean) = (8.5,7.5), p = 0.0', '(k mean, l mean) = (8.5,8.5), p = 0.0', '(k mean, l mean) = (8.5,9.5), p = 0.0', '(k mean, l mean) = (9.5,1.5), p = 0.0287749', '(k mean, l mean) = (9.5,2.5), p = 0.0173464', '(k mean, l mean) = (9.5,3.5), p = 0.0088769', '(k mean, l mean) = (9.5,4.5), p = 0.0049404', '(k mean, l mean) = (9.5,5.5), p = 0.0020772', '(k mean, l mean) = (9.5,6.5), p = 0.0004092', '(k mean, l mean) = (9.5,7.5), p = 4.1e-06', '(k mean, l mean) = (9.5,8.5), p = 0.0', '(k mean, l mean) = (9.5,9.5), p = 0.0']\n"
     ]
    }
   ],
   "source": [
    "import numpy as np \n",
    "\n",
    "Seed = 101\n",
    "N = 10000000 # Number of simulations\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "mean_kl = [1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5] # Means of k and l dist\n",
    "it = range(0, len(mean_kl))\n",
    "\n",
    "RES = []\n",
    "TABLE = np.zeros((len(mean_kl),len(mean_kl)))\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "for i in it:\n",
    "    \n",
    "    for j in it:\n",
    "        \n",
    "        k = rng.uniform(mean_kl[i] - 0.5, mean_kl[i] + 0.5, size = N)\n",
    "        l = rng.uniform(mean_kl[j] - 0.5, mean_kl[j] + 0.5, size = N)\n",
    "\n",
    "        a = mean_kl[i]\n",
    "        b = mean_kl[j]\n",
    "\n",
    "        condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "        condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        Braess = condition1 & condition2 & condition3\n",
    "\n",
    "        probability = np.mean(Braess)\n",
    "\n",
    "        TABLE[int(i)][int(j)] = probability\n",
    "\n",
    "        RES.append(f'(k mean, l mean) = ({a},{b}), p = {probability}')\n",
    "        \n",
    "\n",
    "print(TABLE)\n",
    "\n",
    "print(RES)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6b88641b-2c78-416a-94b4-611b116b0018",
   "metadata": {},
   "source": [
    "### Skewness of Beta $k$ and $l$ (Fixed Mean)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "25b24f36-015c-44e3-8eee-535f9b0a1437",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.005072  0.0060376 0.0063928 0.006601  0.0067009 0.0068208]\n",
      " [0.0020681 0.0028969 0.0033369 0.0036135 0.003777  0.0038994]\n",
      " [0.0009835 0.0015191 0.0019015 0.0021481 0.0023026 0.0024586]\n",
      " [0.0005044 0.0008961 0.0011562 0.0013494 0.0015002 0.0016056]\n",
      " [0.0002647 0.0005219 0.000726  0.000883  0.0009985 0.0010815]\n",
      " [0.0001572 0.0003218 0.0004675 0.0005949 0.0007028 0.0007736]]\n",
      "['(1,1), p = 0.005072, skew = 0.0007495277749607089', '(1,2), p = 0.0060376, skew = 0.5649323181511089', '(1,3), p = 0.0063928, skew = 0.8612922682963416', '(1,4), p = 0.006601, skew = 1.050321066192353', '(1,5), p = 0.0067009, skew = 1.1841727080963107', '(1,6), p = 0.0068208, skew = 1.2839719373322867', '(2,1), p = 0.0020681, skew = -0.5653073403607826', '(2,2), p = 0.0028969, skew = 0.0002782099684112931', '(2,3), p = 0.0033369, skew = 0.2859193995320488', '(2,4), p = 0.0036135, skew = 0.4671688825853486', '(2,5), p = 0.003777, skew = 0.5963400489048754', '(2,6), p = 0.0038994, skew = 0.6917501779183383', '(3,1), p = 0.0009835, skew = -0.8614372959448551', '(3,2), p = 0.0015191, skew = -0.28634372036000666', '(3,3), p = 0.0019015, skew = 0.00010464014135892255', '(3,4), p = 0.0021481, skew = 0.18161006832979293', '(3,5), p = 0.0023026, skew = 0.30978468816073895', '(3,6), p = 0.0024586, skew = 0.40747750173582936', '(4,1), p = 0.0005044, skew = -1.0499354631701643', '(4,2), p = 0.0008961, skew = -0.46778904471375377', '(4,3), p = 0.0011562, skew = -0.18169860692309553', '(4,4), p = 0.0013494, skew = -0.0004338477074564162', '(4,5), p = 0.0015002, skew = 0.12752012479560929', '(4,6), p = 0.0016056, skew = 0.22476467258518146', '(5,1), p = 0.0002647, skew = -1.1864733562597007', '(5,2), p = 0.0005219, skew = -0.5967926206708', '(5,3), p = 0.000726, skew = -0.310530161851846', '(5,4), p = 0.000883, skew = -0.12772045463303003', '(5,5), p = 0.0009985, skew = 1.3783919788295809e-05', '(5,6), p = 0.0010815, skew = 0.09720228460941688', '(6,1), p = 0.0001572, skew = -1.2824051853946792', '(6,2), p = 0.0003218, skew = -0.6931897357445433', '(6,3), p = 0.0004675, skew = -0.4067867639144071', '(6,4), p = 0.0005949, skew = -0.22622984294313403', '(6,5), p = 0.0007028, skew = -0.09683966975915721', '(6,6), p = 0.0007736, skew = 0.0004714480986331213']\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkkAAAGwCAYAAAC99fF4AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8hTgPZAAAACXBIWXMAAA9hAAAPYQGoP6dpAABC5UlEQVR4nO3de3iU5Z3/8c8QclCEEYM5oDSGWJFsPCWpIdF4rCGgFBRrtBqxdu2G1QJJ7XK+KLYacVvbRSCsGt1laSFqQKENlKASUQaQECI0sXU1GqqT0oSaICuHJM/vj/wyZZgnp8lM5pD367rmWnPnO0/u59mp8/U+fG+LYRiGAAAA4GSIrzsAAADgj0iSAAAATJAkAQAAmCBJAgAAMEGSBAAAYIIkCQAAwARJEgAAgImhvu5AoGpvb9cXX3yh4cOHy2Kx+Lo7AACgFwzD0LFjxzR69GgNGdL9WBFJkpu++OILjRkzxtfdAAAAbjh8+LAuvvjibmNIktw0fPhwSR0PecSIET7uDQAA6I2WlhaNGTPG8T3eHZIkN3VOsY0YMYIkCQCAANObpTIs3AYAADDh8yRp1apVio+PV0REhFJSUrRz585u4ysqKpSSkqKIiAiNHTtWq1evdokpLS1VYmKiwsPDlZiYqI0bNzr9/pJLLpHFYnF5Pfroox69NwAAELh8miSVlJRozpw5WrhwoaqqqpSZmalJkyapvr7eNL6urk6TJ09WZmamqqqqtGDBAs2aNUulpaWOGJvNppycHOXm5qq6ulq5ubm65557tGfPHkfM+++/L7vd7niVl5dLkr773e9694YBAEDAsBiGYfjqj6elpSk5OVlFRUWOtvHjx2vatGkqLCx0iZ87d642bdqk2tpaR1teXp6qq6tls9kkSTk5OWppadGWLVscMdnZ2Ro5cqTWrVtn2o85c+bod7/7nT766KNeb+dvaWmR1WpVc3Mza5IAAAgQffn+9tlI0qlTp1RZWamsrCyn9qysLO3atcv0PTabzSV+4sSJ2rdvn06fPt1tTFfXPHXqlNauXauHH3642wTp5MmTamlpcXoBAIDg5bMkqbGxUW1tbYqOjnZqj46OVkNDg+l7GhoaTONbW1vV2NjYbUxX13z99df15Zdf6qGHHuq2v4WFhbJarY4XNZIAAAhuPl+4ffbojWEY3Y7omMWf3d6XaxYXF2vSpEkaPXp0t/2cP3++mpubHa/Dhw93Gw8AAAKbz+okjRo1SiEhIS4jPEeOHHEZCeoUExNjGj906FBFRkZ2G2N2zc8++0zbt2/Xhg0beuxveHi4wsPDe4wDAADBwWcjSWFhYUpJSXHsLOtUXl6ujIwM0/ekp6e7xG/btk2pqakKDQ3tNsbsmi+//LKioqJ0++239+dWAABAEPJpxe2CggLl5uYqNTVV6enpev7551VfX6+8vDxJHVNcn3/+udasWSOpYyfbihUrVFBQoEceeUQ2m03FxcVOu9Zmz56tG264QcuWLdPUqVP1xhtvaPv27Xr33Xed/nZ7e7tefvllzZgxQ0OHUngcAAB/0dZuaG/dUR05dkJRwyN0bfwFChky8IfJ+zQ7yMnJUVNTk5544gnZ7XYlJSWprKxMcXFxkiS73e5UMyk+Pl5lZWXKz8/XypUrNXr0aC1fvlzTp093xGRkZGj9+vVatGiRFi9erISEBJWUlCgtLc3pb2/fvl319fV6+OGHB+ZmAQBAj7Yesmvp5hrZm0842mKtEVoyJVHZSbED2hef1kkKZNRJAgDAs7Yesmvm2v06OzHpHEMqeiC534lSQNRJAgAA6NTWbmjp5hqXBEmSo23p5hq1tQ/c2A5JEgAA8Lm9dUedptjOZkiyN5/Q3rqjA9YnkiQAAOBzR451nSC5E+cJbOsCAAAe0Z9daVHDIzwa5wkkSQAAoN/6uyvt2vgLFGuNUEPzCdN1SRZJMdaOxGugMN0GAAD6pXNX2tlrihqaT2jm2v3aesje4zVChli0ZEqipH/sZuvU+fOSKYkDWi+JJAkAALjNk7vSspNiVfRAsmKszlNqMdYIj2z/7yum2wAAgNv6sistPSGyx+tlJ8XqtsQYKm4DAICB5ekjP7yxKy1kiKVXCZW3kSQBADBIeOPID3/cleYprEkCAGAQ8MTiajOdu9K6GouyqCMRG8hdaZ5CkgQAQJDz5pEf/rgrzVNIkgAACHLePvLD33aleQprkgAACHIDceSHP+1K8xSSJAAAgtxALa72l11pnsJ0GwAAQS6YF1d7E0kSAABBLpgXV3sTSRIAAINAsC6u9ibWJAEAMEgE4+JqbyJJAgBgAHj6OBB3Bdviam8iSQIAwMu8cRwIvI81SQAAeJG3jgOB95EkAQDgJd48DgTeR5IEAICXePs4EHgXSRIAAF4yEMeBwHtIkgAA8JKBOg4E3kGSBACAl3AcSGAjSQIAwEs4DiSwkSQBAOBFHAcSuCgmCQCAl3EcSGAiSQIAYABwHEjgYboNAADABEkSAACACZIkAAAAEyRJAAAAJkiSAAAATLC7DQDgl9raDbbMw6dIkgAAfmfrIbuWbq6RvfkfB7/GWiO0ZEoixRcxYJhuAwD4la2H7Jq5dr9TgiRJDc0nNHPtfm09ZPdRzzDYkCQBAPxGW7uhpZtrZJj8rrNt6eYatbWbRQCe5fMkadWqVYqPj1dERIRSUlK0c+fObuMrKiqUkpKiiIgIjR07VqtXr3aJKS0tVWJiosLDw5WYmKiNGze6xHz++ed64IEHFBkZqXPPPVdXX321KisrPXZfAIC+21t31GUE6UyGJHvzCe2tOzpwncKg5dMkqaSkRHPmzNHChQtVVVWlzMxMTZo0SfX19abxdXV1mjx5sjIzM1VVVaUFCxZo1qxZKi0tdcTYbDbl5OQoNzdX1dXVys3N1T333KM9e/Y4Yv7+97/ruuuuU2hoqLZs2aKamhr98pe/1Pnnn+/tWwYAdOPIsa4TJHfigP6wGIbhszHLtLQ0JScnq6ioyNE2fvx4TZs2TYWFhS7xc+fO1aZNm1RbW+toy8vLU3V1tWw2myQpJydHLS0t2rJliyMmOztbI0eO1Lp16yRJ8+bN03vvvdfjqNWZTp48qZMnTzp+bmlp0ZgxY9Tc3KwRI0b0/qYBAF2yfdyk+17Y3WPcukcmcA4a3NLS0iKr1dqr72+fjSSdOnVKlZWVysrKcmrPysrSrl27TN9js9lc4idOnKh9+/bp9OnT3cacec1NmzYpNTVV3/3udxUVFaVrrrlGL7zwQrf9LSwslNVqdbzGjBnT63sFAPTOtfEXKNYaoa42+lvUscvt2vgLBrJbGKR8liQ1Njaqra1N0dHRTu3R0dFqaGgwfU9DQ4NpfGtrqxobG7uNOfOan3zyiYqKivTNb35Tf/jDH5SXl6dZs2ZpzZo1XfZ3/vz5am5udrwOHz7cp/sFAPQsZIhFS6YkSpJLotT585IpidRLwoDweZ0ki8X5g24YhktbT/Fnt/d0zfb2dqWmpuqpp56SJF1zzTX64x//qKKiIj344IOmfzc8PFzh4eG9uCMAQH9kJ8Wq6IFklzpJMdRJwgDzWZI0atQohYSEuIwaHTlyxGUkqFNMTIxp/NChQxUZGdltzJnXjI2NVWJiolPM+PHjnRaAAwB8JzspVrclxlBxGz7ls+m2sLAwpaSkqLy83Km9vLxcGRkZpu9JT093id+2bZtSU1MVGhrabcyZ17zuuuv0pz/9ySnmz3/+s+Li4ty+HwCAZ4UMsSg9IVJTr75I6QmRJEgYeIYPrV+/3ggNDTWKi4uNmpoaY86cOcawYcOMTz/91DAMw5g3b56Rm5vriP/kk0+Mc88918jPzzdqamqM4uJiIzQ01HjttdccMe+9954REhJiPP3000Ztba3x9NNPG0OHDjV2797tiNm7d68xdOhQ48knnzQ++ugj4ze/+Y1x7rnnGmvXru1135ubmw1JRnNzsweeBAAAGAh9+f72aZJkGIaxcuVKIy4uzggLCzOSk5ONiooKx+9mzJhh3HjjjU7xO3bsMK655hojLCzMuOSSS4yioiKXa7766qvGuHHjjNDQUOPyyy83SktLXWI2b95sJCUlGeHh4cbll19uPP/8833qN0kSAACBpy/f3z6tkxTI+lJnAQAA+IeAqJMEAADgz0iSAAAATJAkAQAAmCBJAgAAMEGSBAAAYIIkCQAAwARJEgAAgAmSJAAAABMkSQAAACZIkgAAAEyQJAEAAJggSQIAADBBkgQAAGCCJAkAAMAESRIAAIAJkiQAAAATJEkAAAAmSJIAAABMkCQBAACYIEkCAAAwQZIEAABggiQJAADABEkSAACACZIkAAAAEyRJAAAAJkiSAAAATJAkAQAAmCBJAgAAMEGSBAAAYIIkCQAAwARJEgAAgAmSJAAAABMkSQAAACZIkgAAAEwM9XUHAMCftLUb2lt3VEeOnVDU8AhdG3+BQoZYfN0tAD5AkgQA/9/WQ3Yt3Vwje/MJR1usNUJLpiQqOynWhz0D4AtMtwGAOhKkmWv3OyVIktTQfEIz1+7X1kN2H/UMgK+QJAEY9NraDS3dXCPD5HedbUs316it3SwCQLAiSQIw6O2tO+oygnQmQ5K9+YT21h0duE4B8DmfJ0mrVq1SfHy8IiIilJKSop07d3YbX1FRoZSUFEVERGjs2LFavXq1S0xpaakSExMVHh6uxMREbdy40en3P/3pT2WxWJxeMTExHr0vAIHjyLGuEyR34gAEB58mSSUlJZozZ44WLlyoqqoqZWZmatKkSaqvrzeNr6ur0+TJk5WZmamqqiotWLBAs2bNUmlpqSPGZrMpJydHubm5qq6uVm5uru655x7t2bPH6Vr/9E//JLvd7ngdPHjQq/cKwH9FDY/waByA4GAxDMNnk+xpaWlKTk5WUVGRo238+PGaNm2aCgsLXeLnzp2rTZs2qba21tGWl5en6upq2Ww2SVJOTo5aWlq0ZcsWR0x2drZGjhypdevWSeoYSXr99dd14MABt/ve0tIiq9Wq5uZmjRgxwu3rAPC9tnZD1y97Sw3NJ0zXJVkkxVgj9O7cWygHAAS4vnx/+2wk6dSpU6qsrFRWVpZTe1ZWlnbt2mX6HpvN5hI/ceJE7du3T6dPn+425uxrfvTRRxo9erTi4+N177336pNPPum2vydPnlRLS4vTC0BwCBli0ZIpiZI6EqIzdf68ZEoiCRIwyPgsSWpsbFRbW5uio6Od2qOjo9XQ0GD6noaGBtP41tZWNTY2dhtz5jXT0tK0Zs0a/eEPf9ALL7yghoYGZWRkqKmpqcv+FhYWymq1Ol5jxozp0/0C8G/ZSbEqeiBZMVbnKbUYa4SKHkimThIwCPm8mKTF4vxfZoZhuLT1FH92e0/XnDRpkuOfr7jiCqWnpyshIUH//d//rYKCAtO/O3/+fKfftbS0kCgBQSY7KVa3JcZQcRuAJB8mSaNGjVJISIjLqNGRI0dcRoI6xcTEmMYPHTpUkZGR3cZ0dU1JGjZsmK644gp99NFHXcaEh4crPDy823sCEPhChliUnhDp624A8AM+m24LCwtTSkqKysvLndrLy8uVkZFh+p709HSX+G3btik1NVWhoaHdxnR1TaljvVFtba1iYxlOBwAAHXxaAqCgoEAvvviiXnrpJdXW1io/P1/19fXKy8uT1DHF9eCDDzri8/Ly9Nlnn6mgoEC1tbV66aWXVFxcrMcff9wRM3v2bG3btk3Lli3Thx9+qGXLlmn79u2aM2eOI+bxxx9XRUWF6urqtGfPHt19991qaWnRjBkzBuzeAQCAf/PpmqScnBw1NTXpiSeekN1uV1JSksrKyhQXFydJstvtTjWT4uPjVVZWpvz8fK1cuVKjR4/W8uXLNX36dEdMRkaG1q9fr0WLFmnx4sVKSEhQSUmJ0tLSHDF/+ctfdN9996mxsVEXXnihJkyYoN27dzv+LgAAgE/rJAUy6iQBABB4AqJOEgAAgD8jSQIAADBBkgQAAGCCJAkAAMAESRIAAIAJkiQAAAATJEkAAAAmSJIAAABMkCQBAACYIEkCAAAwQZIEAABggiQJAADABEkSAACACZIkAAAAEyRJAAAAJkiSAAAATJAkAQAAmCBJAgAAMEGSBAAAYIIkCQAAwARJEgAAgAmSJAAAABMkSQAAACZIkgAAAEyQJAEAAJggSQIAADBBkgQAAGCCJAkAAMAESRIAAIAJkiQAAAATJEkAAAAmSJIAAABMkCQBAACYIEkCAAAwQZIEAABgwq0k6fjx457uBwAAgF9xK0mKjo7Www8/rHfffdfT/QEAAPALbiVJ69atU3Nzs2699VZddtllevrpp/XFF194um8AAAA+41aSNGXKFJWWluqLL77QzJkztW7dOsXFxemOO+7Qhg0b1Nra6ul+AgAADCiLYRiGJy703HPP6Sc/+YlOnTqlUaNGKS8vT/PmzdO5557ricv7nZaWFlmtVjU3N2vEiBG+7g4AAOiFvnx/92t3W0NDg5555hmNHz9e8+bN0913360333xTv/rVr7Rx40ZNmzatx2usWrVK8fHxioiIUEpKinbu3NltfEVFhVJSUhQREaGxY8dq9erVLjGlpaVKTExUeHi4EhMTtXHjxi6vV1hYKIvFojlz5vTYVwAAMHi4lSRt2LBBU6ZM0Te+8Q399re/1aOPPqrPP/9ca9eu1c0336z7779f69ev144dO7q9TklJiebMmaOFCxeqqqpKmZmZmjRpkurr603j6+rqNHnyZGVmZqqqqkoLFizQrFmzVFpa6oix2WzKyclRbm6uqqurlZubq3vuuUd79uxxud7777+v559/XldeeaU7jwEAAAQxt6bbrFar7r33Xv3zP/+zvvWtb5nGfP3113rmmWe0ZMmSLq+Tlpam5ORkFRUVOdrGjx+vadOmqbCw0CV+7ty52rRpk2prax1teXl5qq6uls1mkyTl5OSopaVFW7ZsccRkZ2dr5MiRWrdunaPtq6++UnJyslatWqWf//znuvrqq/XrX/+6y76ePHlSJ0+edPzc0tKiMWPGMN0GAEAA8fp0m91u13/+5392mSBJ0jnnnNNtgnTq1ClVVlYqKyvLqT0rK0u7du0yfY/NZnOJnzhxovbt26fTp093G3P2NR999FHdfvvt+va3v91lH89UWFgoq9XqeI0ZM6ZX7wMA+J+2dkO2j5v0xoHPZfu4SW3tHlmeiyAz1J03DR8+XHa7XVFRUU7tTU1NioqKUltbW4/XaGxsVFtbm6Kjo53ao6Oj1dDQYPqehoYG0/jW1lY1NjYqNja2y5gzr7l+/Xrt379f77//fo/97DR//nwVFBQ4fu4cSQIABJath+xaurlG9uYTjrZYa4SWTElUdlKsD3sGf+NWktTVDN3JkycVFhbWp2tZLBaXa5/d1lP82e3dXfPw4cOaPXu2tm3bpoiIiF73Mzw8XOHh4b2OBwD4n62H7Jq5dr/O/hZraD6hmWv3q+iBZBIlOPQpSVq+fLmkjiTkxRdf1Hnnnef4XVtbm9555x1dfvnlvbrWqFGjFBIS4jJqdOTIEZeRoE4xMTGm8UOHDlVkZGS3MZ3XrKys1JEjR5SSkuLS9xUrVujkyZMKCQnp1T0AAAJHW7uhpZtrXBIkSTIkWSQt3Vyj2xJjFDKk6/9Yx+DRpyTpV7/6laSOkZnVq1c7JRNhYWG65JJLTLfkmwkLC1NKSorKy8t15513OtrLy8s1depU0/ekp6dr8+bNTm3btm1TamqqQkNDHTHl5eXKz893isnIyJAk3XrrrTp48KDTNb7//e/r8ssv19y5c0mQACBI7a076jTFdjZDkr35hPbWHVV6QuTAdQx+q09JUl1dnSTp5ptv1oYNGzRy5Mh+/fGCggLl5uYqNTVV6enpev7551VfX6+8vDxJHeuAPv/8c61Zs0ZSx062FStWqKCgQI888ohsNpuKi4uddq3Nnj1bN9xwg5YtW6apU6fqjTfe0Pbt2x3nzA0fPlxJSUlO/Rg2bJgiIyNd2gEAwePIsa4TJHfiEPzcWpP09ttve+SP5+TkqKmpSU888YTsdruSkpJUVlamuLg4SR276M6smRQfH6+ysjLl5+dr5cqVGj16tJYvX67p06c7YjIyMrR+/XotWrRIixcvVkJCgkpKSpSWluaRPgMAfKut3dDeuqM6cuyEooZH6Nr4C3o1PRY1vHfrUHsbh+DX6zpJBQUF+tnPfqZhw4Y57fIy8+yzz3qkc/6MY0kAYOD1Z2daW7uh65e9pYbmE6brkiySYqwRenfuLaxJCmJ9+f7u9UhSVVWVoxZRVVVVl3Hd7UwDAMBd/d2ZFjLEoiVTEjVz7X5ZJKfrdH5zLZmSSIIEB48dcDvYMJIEAAOncxSoq4XXfRkFok7S4OaVkSQAAHzFkzvTspNidVtijFvrmjC49DpJuuuuu3p90Q0bNrjVGQAAzHh6Z1rIEAvb/NGjXidJVqvVm/0AAKBL7EyDL/Q6SXr55Ze92Q8AALp0bfwFirVG9Lgz7dr4Cwa6awhiQ3zdAQAAetK5M036x060TuxMg7f0eiQpOTlZb775pkaOHKlrrrmm263++/fv90jnAACByd2Cj93JTopV0QPJLjvTYtiZBi/pdZI0depUhYeHS5KmTZvmrf4AAAKcN7fYszMNA4k6SW6iThIAuOqq4GNnCtNTwUfA2wasTtK+fftUW1sri8Wi8ePHKyUlpT+XAwAEsLZ2Q0s315gurDbUkSgt3Vyj2xJjGPlBQHArSfrLX/6i++67T++9957OP/98SdKXX36pjIwMrVu3TmPGjPFkHwEAAcCTBR8Bf+DW7raHH35Yp0+fVm1trY4ePaqjR4+qtrZWhmHoBz/4gaf7CAAIAJ4u+Aj4mlsjSTt37tSuXbs0btw4R9u4ceP03HPP6brrrvNY5wAAgYOCjwg2bo0kfeMb39Dp06dd2ltbW3XRRRf1u1MAgMDTWfCxq9VGFnXscqPgIwKFW0nSM888ox/96Efat2+fOjfH7du3T7Nnz9YvfvELj3YQABAYKPiIYNPrEgAjR450KiB5/Phxtba2aujQjhm7zn8eNmyYjh496p3e+hFKAACAOW/WSQL6yyslAH7961/3t18AgEGAgo8IFhSTdBMjSQAABJ4BKyYpSV9//bXLIm6SBgAAEOjcWrh9/PhxPfbYY4qKitJ5552nkSNHOr0AAAACnVtJ0r/927/prbfe0qpVqxQeHq4XX3xRS5cu1ejRo7VmzRpP9xEA0Edt7YZsHzfpjQOfy/Zxk9raWVkB9JVb022bN2/WmjVrdNNNN+nhhx9WZmamLr30UsXFxek3v/mN7r//fk/3EwDQS+wuAzzDrZGko0ePKj4+XlLH+qPOLf/XX3+93nnnHc/1DgDQJ1sP2TVz7X6XM9Qamk9o5tr92nrI7qOeAYHHrSRp7Nix+vTTTyVJiYmJeuWVVyR1jDB1HngLABhYbe2Glm6ukdnEWmfb0s01TL0BveRWkvT9739f1dXVkqT58+c71ibl5+frJz/5iUc7CADonb11R11GkM5kSLI3n9DeuuAv+At4gltrkvLz8x3/fPPNN6u2tlaVlZVKSEjQVVdd5bHOAQB678ixrhMkd+KAwa7fdZIkKS4uTnFxcZ64FADATVHDIzwaBwx2bk23SdKbb76pO+64QwkJCbr00kt1xx13aPv27Z7sGwCgD66Nv0Cx1giXw2U7WdSxy+3a+AsGsltAwHIrSVqxYoWys7M1fPhwzZ49W7NmzdKIESM0efJkrVixwtN9BAD0QsgQi5ZMSZQkl0Sp8+clUxI5Qw3oJbfObrvooos0f/58PfbYY07tK1eu1JNPPqkvvvjCYx30V5zdBsBfUScJ6Fpfvr/dSpKGDx+uqqoqXXrppU7tH330ka655hp99dVXfb1kwCFJAuDP2toN7a07qiPHTihqeMcUGyNIQN++v92abvvOd76jjRs3urS/8cYbmjJlijuXBAB4UMgQi9ITIjX16ouUnhBJggS4ode725YvX+745/Hjx+vJJ5/Ujh07lJ6eLknavXu33nvvPf34xz/2fC8BAAAGWK+n2zqPIenxghaLPvnkk351KhAw3QYAQODpy/d3r0eS6urq+t0xAACAQOF2naROhmHIjbXfAAAAfs3tJGnNmjW64oordM455+icc87RlVdeqf/5n//xZN8AAAB8xq1jSZ599lktXrxYjz32mK677joZhqH33ntPeXl5amxsdDrbDQAAIBC5NZL03HPPqaioSMuWLdN3vvMdTZ06Vc8884xWrVrltAuuN1atWqX4+HhFREQoJSVFO3fu7Da+oqJCKSkpioiI0NixY7V69WqXmNLSUiUmJio8PFyJiYku5QqKiop05ZVXasSIERoxYoTS09O1ZcuWPvUbAAAEN7eSJLvdroyMDJf2jIwM2e32Xl+npKREc+bM0cKFC1VVVaXMzExNmjRJ9fX1pvF1dXWaPHmyMjMzVVVVpQULFmjWrFkqLS11xNhsNuXk5Cg3N1fV1dXKzc3VPffcoz179jhiLr74Yj399NPat2+f9u3bp1tuuUVTp07VH//4xz48BQAAEMzcqridlJSk733ve1qwYIFT+89//nOVlJTo4MGDvbpOWlqakpOTVVRU5GgbP368pk2bpsLCQpf4uXPnatOmTaqtrXW05eXlqbq6WjabTZKUk5OjlpYWp5Gh7OxsjRw5UuvWreuyLxdccIH+/d//XT/4wQ961XdKAAAAEHi8UgLgTEuXLlVOTo7eeecdXXfddbJYLHr33Xf15ptv6pVXXunVNU6dOqXKykrNmzfPqT0rK0u7du0yfY/NZlNWVpZT28SJE1VcXKzTp08rNDRUNpvNZU3UxIkT9etf/9r0mm1tbXr11Vd1/PhxR2FMMydPntTJkycdP7e0tHR3ewAAIMC5Nd02ffp07d27V6NGjdLrr7+uDRs2aNSoUdq7d6/uvPPOXl2jsbFRbW1tio6OdmqPjo5WQ0OD6XsaGhpM41tbW9XY2NhtzNnXPHjwoM477zyFh4crLy9PGzduVGJiYpf9LSwslNVqdbzGjBnTq/sEEFja2g3ZPm7SGwc+l+3jJrW1U+IEGKz6PJJ0+vRp/fCHP9TixYu1du3afnfAYnE+T8gwDJe2nuLPbu/NNceNG6cDBw7oyy+/VGlpqWbMmKGKioouE6X58+eroKDA8XNLSwuJEhBkth6ya+nmGtmbTzjaYq0RWjIlUdlJsT7sGQBf6PNIUmhoqOnhtn01atQohYSEuIzwHDlyxGUkqFNMTIxp/NChQxUZGdltzNnXDAsL06WXXqrU1FQVFhbqqquu0n/8x3902d/w8HDHbrjOF4DgsfWQXTPX7ndKkCSpofmEZq7dr62Her8pBUBwcGu67c4779Trr7/erz8cFhamlJQUlZeXO7WXl5eb7pyTpPT0dJf4bdu2KTU1VaGhod3GdHXNToZhOK05AjB4tLUbWrq5RmYTa51tSzfXMPUGDDJuLdy+9NJL9bOf/Uy7du1SSkqKhg0b5vT7WbNm9eo6BQUFys3NVWpqqtLT0/X888+rvr5eeXl5kjqmuD7//HOtWbNGUsdOthUrVqigoECPPPKIbDabiouLnXatzZ49WzfccIOWLVumqVOn6o033tD27dv17rvvOmIWLFigSZMmacyYMTp27JjWr1+vHTt2aOvWre48DgABbm/dUZcRpDMZkuzNJ7S37qjSEyIHrmMAfMqtJOnFF1/U+eefr8rKSlVWVjr9zmKx9DpJysnJUVNTk5544gnZ7XYlJSWprKxMcXFxkjrqMZ1ZMyk+Pl5lZWXKz8/XypUrNXr0aC1fvlzTp093xGRkZGj9+vVatGiRFi9erISEBJWUlCgtLc0R89e//lW5ubmy2+2yWq268sortXXrVt12223uPA4AAe7Isa4TJHfiAAQHt+okncls4fRgQJ0kIHjYPm7SfS/s7jFu3SMTGEkCAlxfvr/dPuC2uLhYSUlJioiIUEREhJKSkvTiiy+6ezkA8Jlr4y9QrDVCXf2nnkUdu9yujb9gILsFwMfcSpIWL16s2bNna8qUKXr11Vf16quvasqUKcrPz9eiRYs83UcA8KqQIRYtmdJR/uPsRKnz5yVTEhUyZHCNmAODnVvTbaNGjdJzzz2n++67z6l93bp1+tGPfuQo7BjMmG4Dgg91koDg5/VjSdra2pSamurSnpKSotbWVncuCQA+l50Uq9sSY7S37qiOHDuhqOEdU2yMIAGDk1vTbQ888IDTobSdnn/+ed1///397hQA+ErIEIvSEyI19eqLlJ4QSYIEDGJujSRJHQu3t23bpgkTJkiSdu/ercOHD+vBBx90Or7j2Wef7X8vAQAABphbSdKhQ4eUnJwsSfr4448lSRdeeKEuvPBCHTp0yBE32MoCAACA4OFWkvT22297uh8AAAB+xe06SQAAAMGMJAkAAMAESRIAAIAJkiQAAAATJEkAAAAmSJIAAABMkCQBAACYcLviNgBg8GlrNzjbDoMGSRIAoFe2HrJr6eYa2ZtPONpirRFaMiVR2UmxPuwZ4B1MtwEAerT1kF0z1+53SpAkqaH5hGau3a+th+w+6hngPSRJAIButbUbWrq5RobJ7zrblm6uUVu7WQQQuEiSAADd2lt31GUE6UyGJHvzCe2tOzpwnQIGAEkSAKBbR451nSC5EwcECpIkAEC3ooZHeDQOCBQkSQCAbl0bf4FirRHqaqO/RR273K6Nv2AguwV4HUkSAAwCbe2GbB836Y0Dn8v2cVOfFlmHDLFoyZRESXJJlDp/XjIlkXpJCDrUSQKAIOeJ+kbZSbEqeiDZ5Tox1ElCELMYhsGeTTe0tLTIarWqublZI0aM8HV3AMBUZ32js/9F3znmU/RAcp8SHCpuI9D15fubkSQACFI91TeyqKO+0W2JMb1OdEKGWJSeEOnJbgJ+izVJABCkqG8E9A9JEgAEKeobAf1DkgQAQYr6RkD/kCQBQJCivhHQPyRJAOBH+lPP6GzUNwL6h91tAOAnPFHP6GzUNwLcR50kN1EnCYAnebqe0dmobwR0oE4SAAQQb9QzOhv1jYC+Y00S4Ac8uQ4FgYd6RoB/YiQJ8DFvrENBYKGeEeCfGEkCfKhzHcrZowgNzSc0c+1+bT1k91HPMJCoZwT4J5IkwEd6WocidaxDYeot+FHPCPBPPk+SVq1apfj4eEVERCglJUU7d+7sNr6iokIpKSmKiIjQ2LFjtXr1apeY0tJSJSYmKjw8XImJidq4caPT7wsLC/Wtb31Lw4cPV1RUlKZNm6Y//elPHr0voCesQ0En6hkB/smnSVJJSYnmzJmjhQsXqqqqSpmZmZo0aZLq6+tN4+vq6jR58mRlZmaqqqpKCxYs0KxZs1RaWuqIsdlsysnJUW5urqqrq5Wbm6t77rlHe/bsccRUVFTo0Ucf1e7du1VeXq7W1lZlZWXp+PHjXr9noBPrUHCmznpGMVbnKbUYa0S/t/8DcI9P6ySlpaUpOTlZRUVFjrbx48dr2rRpKiwsdImfO3euNm3apNraWkdbXl6eqqurZbPZJEk5OTlqaWnRli1bHDHZ2dkaOXKk1q1bZ9qPv/3tb4qKilJFRYVuuOGGXvWdOknoL9vHTbrvhd09xq17ZAJbtwcR6hkB3tWX72+fjSSdOnVKlZWVysrKcmrPysrSrl27TN9js9lc4idOnKh9+/bp9OnT3cZ0dU1Jam5uliRdcEHX8/0nT55US0uL0wvoD9ahwExnPaOpV1+k9IRIEiTAh3yWJDU2NqqtrU3R0dFO7dHR0WpoaDB9T0NDg2l8a2urGhsbu43p6pqGYaigoEDXX3+9kpKSuuxvYWGhrFar4zVmzJge7xHoDutQ/BM1qwB08nmdJIvF+QvAMAyXtp7iz27vyzUfe+wxffDBB3r33Xe77ef8+fNVUFDg+LmlpYVECf3GuVr+hZpVAM7ksyRp1KhRCgkJcRnhOXLkiMtIUKeYmBjT+KFDhyoyMrLbGLNr/uhHP9KmTZv0zjvv6OKLL+62v+Hh4QoPD+/xvoC+yk6K1W2JMaxD8bGuzk7rrFnF4mlg8PHZdFtYWJhSUlJUXl7u1F5eXq6MjAzT96Snp7vEb9u2TampqQoNDe025sxrGoahxx57TBs2bNBbb72l+Ph4T9wS4DbWofgWNasAmPFpCYCCggK9+OKLeumll1RbW6v8/HzV19crLy9PUscU14MPPuiIz8vL02effaaCggLV1tbqpZdeUnFxsR5//HFHzOzZs7Vt2zYtW7ZMH374oZYtW6bt27drzpw5jphHH31Ua9eu1W9/+1sNHz5cDQ0Namho0Ndffz1g9w7Af1CzCoAZn65JysnJUVNTk5544gnZ7XYlJSWprKxMcXFxkiS73e5UMyk+Pl5lZWXKz8/XypUrNXr0aC1fvlzTp093xGRkZGj9+vVatGiRFi9erISEBJWUlCgtLc0R01ly4KabbnLqz8svv6yHHnrIezcMwC9RswqAGZ/WSQpk1EkCggc1q4DBIyDqJAGAv6BmFQAzJEkABj1qVgEwQ5IEAOLsNACufF5MEgD8BTWrAJyJJAkAztBZswoAmG4DAAAwQZIEAABggiQJAADABGuSACCAtLUbLCwHBghJEgAEiK2H7Fq6ucbpnLlYa4SWTEmkRAHgBUy3AUAA2HrIrplr97scxNvQfEIz1+7X1kN2H/UMCF4kSQDg59raDS3dXCOzgzY725ZurlFbO0dxAp5EkgTAI9raDdk+btIbBz6X7eMmvrA9aG/dUZcRpDMZkuzNJ7S37ujAdQoYBFiTBKDfWCvTs/4suD5yrOsEyZ04AL1DkgSgXzrXypw9btS5VoZzz/qfREYNj+gxpi9xAHqH6TYAbmOtTM88seD62vgLFGuNUFfjThZ1JF3Xxl/Q/w4DcCBJAuA21sp0z1NJZMgQi5ZMSZQkl0Sp8+clUxKplwR4GEkSALexVqZ7nkwis5NiVfRAsmKszlNqMdYIpjQBL2FNEgC3sVame55OIrOTYnVbYgwVt4EBQpIEwG2da2Uamk+YTilZ1DHSMVjXyngjiQwZYlF6QqS7XQLQB0y3AXAba2W6x4JrILCRJAHol2BbK+PJopgkkUBgsxiGMXj35vZDS0uLrFarmpubNWLECF93B/C5YDid3ltFMSm2CfiPvnx/kyS5iSQJCC5dFcXsTPP6OyoWDEkkEAz68v3Nwm0Ag15P9Yws6qhndFtijNuJDQuugcDDmiQAgx5FMQGYIUkCMOhRFBOAGZIkAIMeRTEBmCFJAjDoUc8IgBmSJACDHvWMAJghSQIABV9RTAD9RwkAAH7Fl/WEOEAWwJlIkgD4DX+oTE09IwCdmG4D4Bc6K16fXa+oofmEZq7dr62H7D7qGYDBiiQJgM/1VPFa6qh43Z/DZgeSJw/JBeA7TLcB8Lm+VLz296kwf5gyBOAZjCQB8LlgqXjNlCEQXEiSAPhcMFS8DrYpQwAkSQD8QDBUvOaQXCD4kCQhILEwNrj4U8Vrdz9bwTJlCOAffJ4krVq1SvHx8YqIiFBKSop27tzZbXxFRYVSUlIUERGhsWPHavXq1S4xpaWlSkxMVHh4uBITE7Vx40an37/zzjuaMmWKRo8eLYvFotdff92TtwQv23rIruuXvaX7Xtit2esP6L4Xduv6ZW+x3iPA+UPF6/58toJhyhCAM58mSSUlJZozZ44WLlyoqqoqZWZmatKkSaqvrzeNr6ur0+TJk5WZmamqqiotWLBAs2bNUmlpqSPGZrMpJydHubm5qq6uVm5uru655x7t2bPHEXP8+HFdddVVWrFihdfvEZ7Fwtjglp0Uq3fn3qJ1j0zQf9x7tdY9MkHvzr1lwBKk/ny2gmHKEIAzi2EYPpunSEtLU3JysoqKihxt48eP17Rp01RYWOgSP3fuXG3atEm1tbWOtry8PFVXV8tms0mScnJy1NLSoi1btjhisrOzNXLkSK1bt87lmhaLRRs3btS0adO67evJkyd18uRJx88tLS0aM2aMmpubNWLEiF7fM9zX1m7o+mVvdbnuw6KOUYd3597CMRLoE099tjoTLUlOC7g738EZcIDvtbS0yGq19ur722cjSadOnVJlZaWysrKc2rOysrRr1y7T99hsNpf4iRMnat++fTp9+nS3MV1ds7cKCwtltVodrzFjxvTreug7FsbCWzz12fKHKUMAnuOzYpKNjY1qa2tTdHS0U3t0dLQaGhpM39PQ0GAa39raqsbGRsXGxnYZ09U1e2v+/PkqKChw/Nw5koSBw8LY7vnyYFhf8OT9evKzxSG5QPDwecVti8X5XxyGYbi09RR/dntfr9kb4eHhCg8P79c10D8sjO3aYKvy7On79fRni0NygeDgs+m2UaNGKSQkxGWE58iRIy4jQZ1iYmJM44cOHarIyMhuY7q6JgIHC2PNDbbF7N64Xz5bAMz4LEkKCwtTSkqKysvLndrLy8uVkZFh+p709HSX+G3btik1NVWhoaHdxnR1TQQOf6ql4y8GW5Vnb90vny0AZnxaAqCgoEAvvviiXnrpJdXW1io/P1/19fXKy8uT1LEO6MEHH3TE5+Xl6bPPPlNBQYFqa2v10ksvqbi4WI8//rgjZvbs2dq2bZuWLVumDz/8UMuWLdP27ds1Z84cR8xXX32lAwcO6MCBA5I6SgscOHCgy9ID8B8sjHU22Baze/N++WwBOJtP1yTl5OSoqalJTzzxhOx2u5KSklRWVqa4uDhJkt1ud0pc4uPjVVZWpvz8fK1cuVKjR4/W8uXLNX36dEdMRkaG1q9fr0WLFmnx4sVKSEhQSUmJ0tLSHDH79u3TzTff7Pi5c0H2jBkz9F//9V9evmv0Fwtj/2GwLWb39v3y2QJwJp/WSQpkfamzAHiL7eMm3ffC7h7j1j0yISgWEg/E/Q62XYLAYNOX72+f724D4L7OBccNzSdM1+l0FkEMlgXH3r7fwbZLEED3fH52GwD3+WrBsa8OGPbm/Q62XYIAesZ0m5uYboM/GcgREH8YbemqD4tvH6+Rw8L7PFXGkTfA4NGX72+SJDeRJMHfDMRams7RlrP/peGLs8nOvt+/Hz+ln/3eveRtsK3tAgazgDi7DYBndVZ5nnr1RUpPiPTKFJs/1WQ6836bvz6lR3/r/lTZYNslCKB3SJIA9Iq/1mTyRPLGkTcAzJAkAegVfx1t8UTyxrEkAMyQJAHoFX8dbfFE8saxJADMkCQB6BVPjbZ4unyAp5I3jiUBcDaKSQLolc7Rlplr98siOa0B6u1oizfKB3iywCTHkgA4EyNJAHqtP6Mt3irW6OmpMm/vEgQQOKiT5CbqJGEw62tNpoEo1ugPRS4B+D/OboNXcQCo+4Ll2XWOtvRWX3aguVuskakyAJ5GkoQ+4b/W3TeYn91AlQ/oa/IGAN1hTRJ6jQNA3edvz26gD6j11/IBANAdRpLQKz1VNbaoo6rxbYkxTG+cxd+enS9GtDy5Aw0ABgojSegVfz2SIhD407Pz1YgWxRoBBCKSJPSKvx5JEQj85dn5+oBaijUCCDRMt6FXWFPiPn95dgOxw6wn7EADEEhIktArrClxn788O38Z0WIHGoBAwXQbeoU1Je7zl2fnLyNaABAoSJLQa6wpcZ8/PDtPHVALAIMFx5K4aTAfSxIsVaP7yhP37etn17m7TTI/oJZkF0Cw68v3N0mSmwZzkjQYBVO17GC6FwDoK5KkAUCSNHh0jr6c/T+UQB598fWIFgD4CgfcDnJ8AXqOv1XL9hR2mAFAz0iSggxTKZ7lD7WFAAC+we62IOJvh6gGA3+pLQQAGHgkSUHC10dOBCtqCwHA4EWSFCT86RDVYEJtIQAYvEiS/ExbuyHbx01648Dnsn3c1OuRH6aFvMNfqmUDAAYeC7f9SH8WXTMt5D2d1bLP/v9NDAviASCokST5ia5q8XQuuu6pFo+/HKIarDi9HgAGH6bb/IAnFl0zLeR9nbWFpl59kdITInmWABDkSJL8gKcWXfvDIaoAAAQLptv8gCcXXTMtBACAZ5Ak+QFPL7rmyAkAAPqP6TY/QC0eAAD8D0mSH2DRNQAA/sfnSdKqVasUHx+viIgIpaSkaOfOnd3GV1RUKCUlRRERERo7dqxWr17tElNaWqrExESFh4crMTFRGzdu7Pff9TYWXQMA4GcMH1q/fr0RGhpqvPDCC0ZNTY0xe/ZsY9iwYcZnn31mGv/JJ58Y5557rjF79myjpqbGeOGFF4zQ0FDjtddec8Ts2rXLCAkJMZ566imjtrbWeOqpp4yhQ4cau3fvdvvvmmlubjYkGc3Nze4/ABOtbe3Grv9tNF6v+oux638bjda2do9eHwCAwawv398WwzB8duJpWlqakpOTVVRU5GgbP368pk2bpsLCQpf4uXPnatOmTaqtrXW05eXlqbq6WjabTZKUk5OjlpYWbdmyxRGTnZ2tkSNHat26dW79XTMtLS2yWq1qbm7WiBEj+nbjAADAJ/ry/e2z6bZTp06psrJSWVlZTu1ZWVnatWuX6XtsNptL/MSJE7Vv3z6dPn2625jOa7rzdyXp5MmTamlpcXoBAIDg5bMkqbGxUW1tbYqOjnZqj46OVkNDg+l7GhoaTONbW1vV2NjYbUznNd35u5JUWFgoq9XqeI0ZM6Z3NwoAAAKSzxduWyzOO7YMw3Bp6yn+7PbeXLOvf3f+/Plqbm52vA4fPtxlLAAACHw+KyY5atQohYSEuIzeHDlyxGWUp1NMTIxp/NChQxUZGdltTOc13fm7khQeHq7w8PDe3RwAAAh4PhtJCgsLU0pKisrLy53ay8vLlZGRYfqe9PR0l/ht27YpNTVVoaGh3cZ0XtOdvwsAAAYhr+6z60HnVvzi4mKjpqbGmDNnjjFs2DDj008/NQzDMObNm2fk5uY64jtLAOTn5xs1NTVGcXGxSwmA9957zwgJCTGefvppo7a21nj66ae7LAHQ1d/tDW+VAAAAAN7Tl+9vn57dlpOTo6amJj3xxBOy2+1KSkpSWVmZ4uLiJEl2u1319fWO+Pj4eJWVlSk/P18rV67U6NGjtXz5ck2fPt0Rk5GRofXr12vRokVavHixEhISVFJSorS0tF7/XQAAAJ/WSQpk1EkCACDwBESdJAAAAH/m0+m2QNY5AEdRSQAAAkfn93ZvJtJIktx07NgxSaKoJAAAAejYsWOyWq3dxrAmyU3t7e364osvNHz48G6LUA5WLS0tGjNmjA4fPsyaLS/g+XoXz9e7eL7exfPtnmEYOnbsmEaPHq0hQ7pfdcRIkpuGDBmiiy++2Nfd8HsjRozgf6RexPP1Lp6vd/F8vYvn27WeRpA6sXAbAADABEkSAACACZIkeEV4eLiWLFnCeXdewvP1Lp6vd/F8vYvn6zks3AYAADDBSBIAAIAJkiQAAAATJEkAAAAmSJIAAABMkCTBY5588kllZGTo3HPP1fnnn9+r9xiGoZ/+9KcaPXq0zjnnHN1000364x//6N2OBqi///3vys3NldVqldVqVW5urr788stu3/PQQw/JYrE4vSZMmDAwHfZzq1atUnx8vCIiIpSSkqKdO3d2G19RUaGUlBRFRERo7NixWr169QD1NDD15fnu2LHD5XNqsVj04YcfDmCPA8M777yjKVOmaPTo0bJYLHr99dd7fA+fXfeRJMFjTp06pe9+97uaOXNmr9/zzDPP6Nlnn9WKFSv0/vvvKyYmRrfddpvjbDz8w/e+9z0dOHBAW7du1datW3XgwAHl5ub2+L7s7GzZ7XbHq6ysbAB6699KSko0Z84cLVy4UFVVVcrMzNSkSZNUX19vGl9XV6fJkycrMzNTVVVVWrBggWbNmqXS0tIB7nlg6Ovz7fSnP/3J6bP6zW9+c4B6HDiOHz+uq666SitWrOhVPJ/dfjIAD3v55ZcNq9XaY1x7e7sRExNjPP300462EydOGFar1Vi9erUXexh4ampqDEnG7t27HW02m82QZHz44Yddvm/GjBnG1KlTB6CHgeXaa6818vLynNouv/xyY968eabx//Zv/2ZcfvnlTm3/8i//YkyYMMFrfQxkfX2+b7/9tiHJ+Pvf/z4AvQsekoyNGzd2G8Nnt38YSYLP1NXVqaGhQVlZWY628PBw3Xjjjdq1a5cPe+Z/bDabrFar0tLSHG0TJkyQ1Wrt8Vnt2LFDUVFRuuyyy/TII4/oyJEj3u6uXzt16pQqKyudPneSlJWV1eWztNlsLvETJ07Uvn37dPr0aa/1NRC583w7XXPNNYqNjdWtt96qt99+25vdHDT47PYPSRJ8pqGhQZIUHR3t1B4dHe34HTo0NDQoKirKpT0qKqrbZzVp0iT95je/0VtvvaVf/vKXev/993XLLbfo5MmT3uyuX2tsbFRbW1ufPncNDQ2m8a2trWpsbPRaXwORO883NjZWzz//vEpLS7VhwwaNGzdOt956q955552B6HJQ47PbP0N93QH4t5/+9KdaunRptzHvv/++UlNT3f4bFovF6WfDMFzaglVvn6/k+pyknp9VTk6O45+TkpKUmpqquLg4/f73v9ddd93lZq+DQ18/d2bxZu3o0JfnO27cOI0bN87xc3p6ug4fPqxf/OIXuuGGG7zaz8GAz677SJLQrccee0z33ntvtzGXXHKJW9eOiYmR1PFfOrGxsY72I0eOuPyXT7Dq7fP94IMP9Ne//tXld3/729/69KxiY2MVFxenjz76qM99DRajRo1SSEiIy6hGd5+7mJgY0/ihQ4cqMjLSa30NRO48XzMTJkzQ2rVrPd29QYfPbv+QJKFbo0aN0qhRo7xy7fj4eMXExKi8vFzXXHONpI71DBUVFVq2bJlX/qa/6e3zTU9PV3Nzs/bu3atrr71WkrRnzx41NzcrIyOj13+vqalJhw8fdkpKB5uwsDClpKSovLxcd955p6O9vLxcU6dONX1Penq6Nm/e7NS2bds2paamKjQ01Kv9DTTuPF8zVVVVg/pz6il8dvvJl6vGEVw+++wzo6qqyli6dKlx3nnnGVVVVUZVVZVx7NgxR8y4ceOMDRs2OH5++umnDavVamzYsME4ePCgcd999xmxsbFGS0uLL27Br2VnZxtXXnmlYbPZDJvNZlxxxRXGHXfc4RRz5vM9duyY8eMf/9jYtWuXUVdXZ7z99ttGenq6cdFFFw3657t+/XojNDTUKC4uNmpqaow5c+YYw4YNMz799FPDMAxj3rx5Rm5uriP+k08+Mc4991wjPz/fqKmpMYqLi43Q0FDjtdde89Ut+LW+Pt9f/epXxsaNG40///nPxqFDh4x58+YZkozS0lJf3YLfOnbsmOPfrZKMZ5991qiqqjI+++wzwzD47HoaSRI8ZsaMGYYkl9fbb7/tiJFkvPzyy46f29vbjSVLlhgxMTFGeHi4ccMNNxgHDx4c+M4HgKamJuP+++83hg8fbgwfPty4//77XbZMn/l8/+///s/IysoyLrzwQiM0NNT4xje+YcyYMcOor68f+M77oZUrVxpxcXFGWFiYkZycbFRUVDh+N2PGDOPGG290it+xY4dxzTXXGGFhYcYll1xiFBUVDXCPA0tfnu+yZcuMhIQEIyIiwhg5cqRx/fXXG7///e990Gv/11ku4ezXjBkzDMPgs+tpFsP4/yu4AAAA4EAJAAAAABMkSQAAACZIkgAAAEyQJAEAAJggSQIAADBBkgQAAGCCJAkAAMAESRIAAIAJkiQAg85DDz2kadOm+bobAPwcSRIAAIAJkiQAAAATJEkAgtZrr72mK664Quecc44iIyP17W9/W8ePH3eJq6ysVFRUlJ588klJUnNzs374wx8qKipKI0aM0C233KLq6mrH70JCQlRZWSlJMgxDF1xwgb71rW85rrdu3TrFxsYOwB0C8CaSJABByW6367777tPDDz+s2tpa7dixQ3fddZfOPtN7x44duvXWW7V06VItXLhQhmHo9ttvV0NDg8rKylRZWank5GTdeuutOnr0qKxWq66++mrt2LFDkvTBBx84/m9LS4vjmjfeeOOA3i8AzyNJAhCU7Ha7Wltbddddd+mSSy7RFVdcoX/913/Veeed54h544039J3vfEdFRUWaOXOmJOntt9/WwYMH9eqrryo1NVXf/OY39Ytf/ELnn3++XnvtNUnSTTfd5EiSOpOspKQkvfvuu462m266aUDvF4DnDfV1BwDAG6666irdeuutuuKKKzRx4kRlZWXp7rvv1siRIyVJe/bs0e9+9zu9+uqruvPOOx3vq6ys1FdffaXIyEin63399df6+OOPJXUkScXFxWpvb1dFRYVuvfVWfeMb31BFRYWSk5P15z//mZEkIAiQJAEISiEhISovL9euXbu0bds2Pffcc1q4cKH27NkjSUpISFBkZKReeukl3X777QoLC5Mktbe3KzY21jFSdKbzzz9fknTDDTfo2LFj2r9/v3bu3Kmf/exnGjNmjJ566ildffXVioqK0vjx4wfqVgF4icU4e4IeAIJQW1ub4uLiVFBQoA8++EBffvmlnn/+ed10000aN26cXnnlFYWGhqq8vFyTJk3S//7v/+qSSy7p8nopKSm64oorVFZWpr/+9a/68ssvFRMTo7vvvlunT5/WK6+8MnA3B8ArWJMEICjt2bNHTz31lPbt26f6+npt2LBBf/vb35xGeKKiovTWW2/pww8/1H333afW1lZ9+9vfVnp6uqZNm6Y//OEP+vTTT7Vr1y4tWrRI+/btc7z3pptu0tq1a3XjjTfKYrFo5MiRSkxMVElJCeuRgCBBkgQgKI0YMULvvPOOJk+erMsuu0yLFi3SL3/5S02aNMkpLiYmRm+99ZYOHjyo+++/X+3t7SorK9MNN9yghx9+WJdddpnuvfdeffrpp4qOjna87+abb1ZbW5tTQnTjjTeqra2N9UhAkGC6DQAAwAQjSQAAACZIkgAAAEyQJAEAAJggSQIAADBBkgQAAGCCJAkAAMAESRIAAIAJkiQAAAATJEkAAAAmSJIAAABMkCQBAACY+H+tgW+sTeGZcgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np \n",
    "from scipy.stats import skew\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "Seed = 101\n",
    "N = 10000000\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "rec = [1,2,3,4,5,6] # Beta parameters of k and l dist\n",
    "\n",
    "sk_prob = []\n",
    "RES = []\n",
    "TABLE = np.zeros((len(rec),len(rec)))\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "def scale_beta(a,b):\n",
    "    return (4.5*(a + b))/a\n",
    "\n",
    "for i in rec:\n",
    "    \n",
    "    for j in rec:\n",
    "        \n",
    "        a = i\n",
    "        b = j\n",
    "    \n",
    "        k = scale_beta(a,b)*rng.beta(a, b, size = N) + 1\n",
    "        l = scale_beta(a,b)*rng.beta(a, b, size = N) + 1\n",
    "\n",
    "        sk = skew(k, bias=False)\n",
    "\n",
    "        condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "        condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        Braess = condition1 & condition2 & condition3\n",
    "\n",
    "        probability = np.mean(Braess)\n",
    "\n",
    "        sk_prob.append([sk,probability])\n",
    "\n",
    "        TABLE[int(i-1)][int(j-1)] = probability\n",
    "\n",
    "        RES.append(f'({a},{b}), p = {probability}, skew = {sk}')\n",
    "        \n",
    "\n",
    "sk_prob = np.array(sk_prob)\n",
    "\n",
    "print(TABLE)\n",
    "\n",
    "print(RES)\n",
    "\n",
    "plt.xlabel('skew')\n",
    "plt.ylabel('probability')\n",
    "plt.scatter(sk_prob[:, 0], sk_prob[:, 1])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "62be0f17-a52b-44b1-8c8c-8cd804db5c23",
   "metadata": {},
   "source": [
    "### Skewness of Binomial $h_i$ (Approximately fixed SD)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0f457fc9-0d97-40e6-ab59-f8918a10c1de",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0015613, 0.001676, 0.0017281, 0.0018856, 0.0018277, 0.0019493, 0.0018985]\n",
      "['(0.1, 25, 2.25, 0.0015613)', '(0.2, 14, 2.24, 0.001676)', '(0.4, 9, 2.16, 0.0017281)', '(0.5, 9, 2.25, 0.0018856)', '(0.6, 9, 2.1599999999999997, 0.0018277)', '(0.8, 14, 2.2399999999999998, 0.0019493)', '(0.9, 25, 2.2499999999999996, 0.0018985)']\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np \n",
    "from scipy.stats import skew\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "Seed = 101\n",
    "N = 10000000\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "rec = [0.1, 0.2, 0.4, 0.5, 0.6, 0.8, 0.9] # Binomial p-parameters of h_i dist\n",
    "\n",
    "sk_prob = []\n",
    "\n",
    "RES = []\n",
    "TABLE = []\n",
    "\n",
    "k = rng.uniform(1, 10, size = N)\n",
    "l = rng.uniform(1, 10, size = N)\n",
    "\n",
    "def number_binomial(p):\n",
    "    P = p*(1-p)\n",
    "    return int(round(2.25/P, 0))\n",
    "\n",
    "for p_b in rec:\n",
    "    H = rng.binomial(n = number_binomial(p_b), p = p_b, size = (5,N)) + 1\n",
    "\n",
    "    sk = skew(H[0], bias=False)\n",
    "\n",
    "    var = number_binomial(p_b)*p_b*(1-p_b)\n",
    "\n",
    "    condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "    condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "    condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "    Braess = condition1 & condition2 & condition3\n",
    "\n",
    "    probability = np.mean(Braess)\n",
    "\n",
    "    sk_prob.append([p_b, var, sk, probability])\n",
    "\n",
    "    TABLE.append(probability)\n",
    "\n",
    "    RES.append(f'({p_b}, {number_binomial(p_b)}, {var}, {probability})')\n",
    "\n",
    "sk_prob = np.array(sk_prob)\n",
    "\n",
    "print(TABLE)\n",
    "\n",
    "print(RES)\n",
    "\n",
    "plt.xlabel('skew')\n",
    "plt.ylabel('probability')\n",
    "plt.scatter(sk_prob[:, 2], sk_prob[:, 3])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "78e2be85-386b-4a29-8bb8-a994ebff101d",
   "metadata": {},
   "source": [
    "### SD of Uniform $k$ and $l$ "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e06c9eff-93b9-42ab-bed8-9ffbbe3381a3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.0000e+00 3.0000e-07 3.3200e-05 5.3550e-04 1.8803e-03 4.3598e-03]\n",
      " [0.0000e+00 1.2700e-05 7.7900e-05 6.0970e-04 1.9384e-03 4.4219e-03]\n",
      " [1.7400e-05 6.2900e-05 1.6400e-04 7.1190e-04 1.9938e-03 4.4500e-03]\n",
      " [3.2760e-04 4.0420e-04 5.3970e-04 1.0908e-03 2.3037e-03 4.6624e-03]\n",
      " [1.0075e-03 1.1098e-03 1.2352e-03 1.7354e-03 2.7811e-03 4.9881e-03]\n",
      " [1.5062e-03 1.5512e-03 1.7270e-03 2.1736e-03 3.1306e-03 5.0584e-03]]\n",
      "['(k range, l range) = (1.0,1.0), p = 0.0', '(k range, l range) = (1.0,2), p = 3e-07', '(k range, l range) = (1.0,3.0), p = 3.32e-05', '(k range, l range) = (1.0,5.0), p = 0.0005355', '(k range, l range) = (1.0,7.0), p = 0.0018803', '(k range, l range) = (1.0,9.0), p = 0.0043598', '(k range, l range) = (2,1.0), p = 0.0', '(k range, l range) = (2,2), p = 1.27e-05', '(k range, l range) = (2,3.0), p = 7.79e-05', '(k range, l range) = (2,5.0), p = 0.0006097', '(k range, l range) = (2,7.0), p = 0.0019384', '(k range, l range) = (2,9.0), p = 0.0044219', '(k range, l range) = (3.0,1.0), p = 1.74e-05', '(k range, l range) = (3.0,2), p = 6.29e-05', '(k range, l range) = (3.0,3.0), p = 0.000164', '(k range, l range) = (3.0,5.0), p = 0.0007119', '(k range, l range) = (3.0,7.0), p = 0.0019938', '(k range, l range) = (3.0,9.0), p = 0.00445', '(k range, l range) = (5.0,1.0), p = 0.0003276', '(k range, l range) = (5.0,2), p = 0.0004042', '(k range, l range) = (5.0,3.0), p = 0.0005397', '(k range, l range) = (5.0,5.0), p = 0.0010908', '(k range, l range) = (5.0,7.0), p = 0.0023037', '(k range, l range) = (5.0,9.0), p = 0.0046624', '(k range, l range) = (7.0,1.0), p = 0.0010075', '(k range, l range) = (7.0,2), p = 0.0011098', '(k range, l range) = (7.0,3.0), p = 0.0012352', '(k range, l range) = (7.0,5.0), p = 0.0017354', '(k range, l range) = (7.0,7.0), p = 0.0027811', '(k range, l range) = (7.0,9.0), p = 0.0049881', '(k range, l range) = (9.0,1.0), p = 0.0015062', '(k range, l range) = (9.0,2), p = 0.0015512', '(k range, l range) = (9.0,3.0), p = 0.001727', '(k range, l range) = (9.0,5.0), p = 0.0021736', '(k range, l range) = (9.0,7.0), p = 0.0031306', '(k range, l range) = (9.0,9.0), p = 0.0050584']\n"
     ]
    }
   ],
   "source": [
    "import numpy as np \n",
    "\n",
    "Seed = 101\n",
    "N = 10000000\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "rec = [0.5, 1, 1.5, 2.5, 3.5, 4.5] # Half-widths of the uniform intervals\n",
    "it = range(0, len(rec))\n",
    "\n",
    "RES = []\n",
    "TABLE = np.zeros((len(rec),len(rec)))\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "for i in it:\n",
    "    \n",
    "    for j in it:\n",
    "        \n",
    "        k = rng.uniform(5.5 - rec[i], 5.5 + rec[i], size = N)\n",
    "        l = rng.uniform(5.5 - rec[j], 5.5 + rec[j], size = N)\n",
    "\n",
    "        a = 2*rec[i]\n",
    "        b = 2*rec[j]\n",
    "\n",
    "        condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "        condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        Braess = condition1 & condition2 & condition3\n",
    "\n",
    "        probability = np.mean(Braess)\n",
    "\n",
    "        TABLE[int(i)][int(j)] = probability\n",
    "\n",
    "        RES.append(f'(k range, l range) = ({a},{b}), p = {probability}')\n",
    "        \n",
    "\n",
    "print(TABLE)\n",
    "\n",
    "print(RES)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4bfe8b91-7eb2-4450-a32a-0c3d6eb469b3",
   "metadata": {},
   "source": [
    "### SD of Uniform $h_i$ "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4783beb6-6c49-4468-a90d-798c935c7d2c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1.00000e+00 3.00000e+00 6.00000e+00 9.00000e+00 1.20000e+01 1.50000e+01\n",
      "  1.90000e+01 2.90000e+01]\n",
      " [5.00000e-01 1.12000e+00 2.00000e+00 2.87000e+00 3.74000e+00 4.61000e+00\n",
      "  5.77000e+00 8.66000e+00]\n",
      " [0.00000e+00 4.82800e-04 2.84580e-03 5.04150e-03 6.66190e-03 7.88610e-03\n",
      "  9.03610e-03 1.08014e-02]]\n",
      "['Range = 1, SD = 0.5, p = 0.0', 'Range = 3, SD = 1.12, p = 0.0004828', 'Range = 6, SD = 2.0, p = 0.0028458', 'Range = 9, SD = 2.87, p = 0.0050415', 'Range = 12, SD = 3.74, p = 0.0066619', 'Range = 15, SD = 4.61, p = 0.0078861', 'Range = 19, SD = 5.77, p = 0.0090361', 'Range = 29, SD = 8.66, p = 0.0108014']\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np \n",
    "from scipy import stats\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "Seed = 101\n",
    "N = 10000000\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "rec = [1, 3, 6, 9, 12, 15, 19, 29] # Ranges of h_i dist\n",
    "it = range(0, len(rec))\n",
    "\n",
    "RES = []\n",
    "TABLE = np.zeros((3,len(rec)))\n",
    "\n",
    "k = rng.uniform(1, 10, size = N)\n",
    "l = rng.uniform(1, 10, size = N)\n",
    "\n",
    "for i in it:\n",
    "\n",
    "    H = rng.integers(1, rec[i] + 2, size = (5,N))\n",
    "\n",
    "    range_i = rec[i]\n",
    "\n",
    "    SD_i = round(stats.tstd(H, axis=None),2)\n",
    "\n",
    "    condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "    condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "    condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "    Braess = condition1 & condition2 & condition3\n",
    "\n",
    "    probability = np.mean(Braess)\n",
    "\n",
    "    TABLE[0][int(i)] = range_i\n",
    "    TABLE[1][int(i)] = SD_i\n",
    "    TABLE[2][int(i)] = probability\n",
    "\n",
    "    RES.append(f'Range = {range_i}, SD = {SD_i}, p = {probability}')\n",
    "\n",
    "print(TABLE)\n",
    "\n",
    "print(RES)\n",
    "\n",
    "plt.xlabel('SD')\n",
    "plt.ylabel('probability')\n",
    "plt.scatter(TABLE[1, :], TABLE[2, :])\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/k_and_l_Distributions.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "ff65f991-9e36-42cd-988e-2cce2d4e4f73",
   "metadata": {},
   "source": [
    "# Probability of Braess' Paradox in Hierarchical Networks Given Different Distributions of k and l\n",
    "\n",
    "For each simulation, we make the following assumptions:\n",
    "\n",
    "1) The hierarchy parameters $h_1,\\ldots,h_5$ are independent and identically distributed.\n",
    "2) The parameters $k$ and $l$ are independently drawn from their respective continuous distributions.\n",
    "\n",
    "Each simulation consists of $N=10^7$ independent samples. For each sample, the parameters are drawn from their respective distributions and the inequalities in Theorem 1 are evaluated to determine whether Braess' paradox occurs. The estimated probability is then calculated as the proportion of samples for which all the required inequalities are satisfied."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f6949771-6e28-4f34-9e81-ada0fedf7b25",
   "metadata": {},
   "source": [
    "### Random seed\n",
    "\n",
    "We reset the generator to seed $101$ once per hierarchy distribution and reuse the same hierarchy sample for all 49 combinations in that table.\n",
    "\n",
    "The following lists the probability distributions used in the simulation and their parameters:"
   ]
  },
  {
   "cell_type": "raw",
   "id": "c9894aa8-c1c1-4860-8986-4ce7614dce53",
   "metadata": {},
   "source": [
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "$h_i$:\n",
    "\n",
    "1) Uniform\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "2) Binomial\n",
    "H = 1 + rng.binomial(9, 0.5, size=(5, N))\n",
    "\n",
    "3) Geometric\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size=(5, N))\n",
    "\n",
    "\n",
    "$k,l$:\n",
    "\n",
    "1) Uniform\n",
    "k_1 = rng.uniform(1, 10, size = N)\n",
    "l_1 = rng.uniform(1, 10, size = N)\n",
    "\n",
    "2) Exponential\n",
    "theta = 4.5\n",
    "k_2 = rng.exponential(scale = theta, size = N) + 1\n",
    "l_2 = rng.exponential(scale = theta, size = N) + 1\n",
    "\n",
    "3) Erlang-2\n",
    "theta = 2.25\n",
    "k_3 = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "l_3 = rng.gamma(shape = 2, scale = theta, size = N) + 1\n",
    "\n",
    "4) Erlang-4\n",
    "theta = 1.125\n",
    "k_4 = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "l_4 = rng.gamma(shape = 4, scale = theta, size = N) + 1\n",
    "\n",
    "5) Erlang-16\n",
    "theta = 0.28125\n",
    "k_5 = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "l_5 = rng.gamma(shape = 16, scale = theta, size = N) + 1\n",
    "\n",
    "6) Lognormal(0,1.7344)\n",
    "sigma = 1.7344\n",
    "k_6 = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "l_6 = rng.lognormal(mean = 0, sigma = sigma, size = N) + 1\n",
    "\n",
    "7) Beta(6,2)\n",
    "a = 6\n",
    "b = 2\n",
    "k_7 = 6*rng.beta(a, b, size = N) + 1\n",
    "l_7 = 6*rng.beta(a, b, size = N) + 1\n",
    "\n",
    "\n",
    "Monte Carlo Test:\n",
    "\n",
    "condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "Braess = condition1 & condition2 & condition3\n",
    "\n",
    "probability = np.mean(Braess)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "88f66417-b4b6-4dd0-969b-2ba253c9930e",
   "metadata": {},
   "source": [
    "### Uniform distribution of $h_i$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d996c3a5-ec94-44bf-8bdd-ad16810b264c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.0051031 0.0074355 0.0046509 0.002994  0.0018202 0.0144717 0.0017509]\n",
      " [0.005348  0.0072147 0.0048306 0.0036157 0.0028074 0.0129712 0.0027742]\n",
      " [0.0052313 0.0075628 0.0046885 0.0031331 0.0021388 0.014488  0.0020604]\n",
      " [0.0049378 0.0075817 0.0043261 0.0025273 0.0013113 0.0153561 0.0012245]\n",
      " [0.00455   0.007506  0.00394   0.0018953 0.0004365 0.0159701 0.0003709]\n",
      " [0.0046203 0.0054782 0.0042235 0.0036921 0.0034754 0.0085162 0.0034346]\n",
      " [0.0044658 0.0075578 0.0039436 0.0018308 0.0003593 0.0160256 0.0003239]]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "Seed = 101\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "N = 10000000\n",
    "\n",
    "k_rec = [1,2,3,4,5,6,7]\n",
    "l_rec = [1,2,3,4,5,6,7]\n",
    "\n",
    "TABLE = np.zeros((len(k_rec),len(l_rec)))\n",
    "\n",
    "\n",
    "def dist_k(n):\n",
    "    if int(n) == 1:\n",
    "        return [rng.uniform(1, 10, size = N), 'uniform']\n",
    "    elif int(n) == 2:\n",
    "        return [rng.exponential(scale = 4.5, size = N) + 1, 'exponential']\n",
    "    elif int(n) == 3:\n",
    "        return [rng.gamma(shape = 2, scale = 2.25, size = N) + 1, 'erlang-2']\n",
    "    elif int(n) == 4:\n",
    "        return [rng.gamma(shape = 4, scale = 1.125, size = N) + 1, 'erlang-4']\n",
    "    elif int(n) == 5:\n",
    "        return [rng.gamma(shape = 16, scale = 0.28125, size = N) + 1, 'erlang-16']\n",
    "    elif int(n) == 6:\n",
    "        return [rng.lognormal(mean = 0, sigma = 1.7344, size = N) + 1, 'lognormal']\n",
    "    elif int(n) == 7:\n",
    "        return [6*rng.beta(6, 2, size = N) + 1, 'beta']\n",
    "    else:\n",
    "        return 'error'\n",
    "\n",
    "def dist_l(n):\n",
    "    if int(n) == 1:\n",
    "        return [rng.uniform(1, 10, size = N), 'uniform']\n",
    "    elif int(n) == 2:\n",
    "        return [rng.exponential(scale = 4.5, size = N) + 1, 'exponential']\n",
    "    elif int(n) == 3:\n",
    "        return [rng.gamma(shape = 2, scale = 2.25, size = N) + 1, 'erlang-2']\n",
    "    elif int(n) == 4:\n",
    "        return [rng.gamma(shape = 4, scale = 1.125, size = N) + 1, 'erlang-4']\n",
    "    elif int(n) == 5:\n",
    "        return [rng.gamma(shape = 16, scale = 0.28125, size = N) + 1, 'erlang-16']\n",
    "    elif int(n) == 6:\n",
    "        return [rng.lognormal(mean = 0, sigma = 1.7344, size = N) + 1, 'lognormal']\n",
    "    elif int(n) == 7:\n",
    "        return [6*rng.beta(6, 2, size = N) + 1, 'beta']\n",
    "    else:\n",
    "        return 'error'\n",
    "\n",
    "\n",
    "H = rng.integers(1, 11, size = (5,N))\n",
    "\n",
    "for i in k_rec:\n",
    "    for j in l_rec:\n",
    "        \n",
    "        k = dist_k(i)[0]\n",
    "        l = dist_l(j)[0]\n",
    "        \n",
    "        condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "        condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        Braess = condition1 & condition2 & condition3\n",
    "\n",
    "        probability = np.mean(Braess)\n",
    "        \n",
    "        TABLE[i-1][j-1] = probability\n",
    "\n",
    "\n",
    "print(TABLE)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d4c30e4d-f4af-410f-9016-1006a86235a1",
   "metadata": {},
   "source": [
    "### Binomial distribution of $h_i$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "de0d9a24-06cb-45a9-a8e7-6ec5da41b220",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1.8824e-03 3.1152e-03 1.6130e-03 7.7070e-04 2.4710e-04 6.7313e-03\n",
      "  2.2940e-04]\n",
      " [1.8175e-03 2.8712e-03 1.6550e-03 9.6590e-04 5.2820e-04 5.8097e-03\n",
      "  4.9300e-04]\n",
      " [1.8837e-03 3.0692e-03 1.5969e-03 8.2000e-04 3.3920e-04 6.6203e-03\n",
      "  3.2300e-04]\n",
      " [1.8746e-03 3.1822e-03 1.5378e-03 6.6750e-04 1.8390e-04 7.1713e-03\n",
      "  1.6990e-04]\n",
      " [1.8099e-03 3.2478e-03 1.4214e-03 4.7740e-04 3.6600e-05 7.7077e-03\n",
      "  3.9900e-05]\n",
      " [1.4154e-03 1.9339e-03 1.3021e-03 9.6810e-04 7.2790e-04 3.4850e-03\n",
      "  7.2310e-04]\n",
      " [1.8472e-03 3.2790e-03 1.4143e-03 4.6340e-04 2.7400e-05 7.7440e-03\n",
      "  3.4500e-05]]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "k_rec = [1,2,3,4,5,6,7]\n",
    "l_rec = [1,2,3,4,5,6,7]\n",
    "\n",
    "TABLE = np.zeros((len(k_rec),len(l_rec)))\n",
    "\n",
    "\n",
    "def dist_k(n):\n",
    "    if int(n) == 1:\n",
    "        return [rng.uniform(1, 10, size = N), 'uniform']\n",
    "    elif int(n) == 2:\n",
    "        return [rng.exponential(scale = 4.5, size = N) + 1, 'exponential']\n",
    "    elif int(n) == 3:\n",
    "        return [rng.gamma(shape = 2, scale = 2.25, size = N) + 1, 'erlang-2']\n",
    "    elif int(n) == 4:\n",
    "        return [rng.gamma(shape = 4, scale = 1.125, size = N) + 1, 'erlang-4']\n",
    "    elif int(n) == 5:\n",
    "        return [rng.gamma(shape = 16, scale = 0.28125, size = N) + 1, 'erlang-16']\n",
    "    elif int(n) == 6:\n",
    "        return [rng.lognormal(mean = 0, sigma = 1.7344, size = N) + 1, 'lognormal']\n",
    "    elif int(n) == 7:\n",
    "        return [6*rng.beta(6, 2, size = N) + 1, 'beta']\n",
    "    else:\n",
    "        return 'error'\n",
    "\n",
    "def dist_l(n):\n",
    "    if int(n) == 1:\n",
    "        return [rng.uniform(1, 10, size = N), 'uniform']\n",
    "    elif int(n) == 2:\n",
    "        return [rng.exponential(scale = 4.5, size = N) + 1, 'exponential']\n",
    "    elif int(n) == 3:\n",
    "        return [rng.gamma(shape = 2, scale = 2.25, size = N) + 1, 'erlang-2']\n",
    "    elif int(n) == 4:\n",
    "        return [rng.gamma(shape = 4, scale = 1.125, size = N) + 1, 'erlang-4']\n",
    "    elif int(n) == 5:\n",
    "        return [rng.gamma(shape = 16, scale = 0.28125, size = N) + 1, 'erlang-16']\n",
    "    elif int(n) == 6:\n",
    "        return [rng.lognormal(mean = 0, sigma = 1.7344, size = N) + 1, 'lognormal']\n",
    "    elif int(n) == 7:\n",
    "        return [6*rng.beta(6, 2, size = N) + 1, 'beta']\n",
    "    else:\n",
    "        return 'error'\n",
    "\n",
    "\n",
    "n_b = 9\n",
    "p = 0.5\n",
    "H = rng.binomial(n_b, p, size = (5,N)) + 1\n",
    "\n",
    "for i in k_rec:\n",
    "    for j in l_rec:\n",
    "        \n",
    "        k = dist_k(i)[0]\n",
    "        l = dist_l(j)[0]\n",
    "        \n",
    "        condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "        condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        Braess = condition1 & condition2 & condition3\n",
    "\n",
    "        probability = np.mean(Braess)\n",
    "        \n",
    "        TABLE[i-1][j-1] = probability\n",
    "\n",
    "\n",
    "print(TABLE)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8f707270-d9fa-41e7-bac6-2705474e337b",
   "metadata": {},
   "source": [
    "### Geometric distribution of $h_i$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "12400105-d4e3-4d66-a03d-97a7500ae1b0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[0.0050528 0.0062851 0.0049602 0.0040629 0.003391  0.0091475 0.0033147]\n",
      " [0.0061011 0.0068379 0.0058861 0.0053042 0.004975  0.0088948 0.0049507]\n",
      " [0.0052897 0.0064452 0.0050287 0.0042237 0.003568  0.009333  0.0035645]\n",
      " [0.0043691 0.0058672 0.004179  0.0031145 0.0021932 0.0093861 0.0021286]\n",
      " [0.003489  0.0053627 0.0034209 0.0020703 0.0008345 0.0093803 0.0007333]\n",
      " [0.0072935 0.0071704 0.0070066 0.0069658 0.0071243 0.0073479 0.0071385]\n",
      " [0.0034386 0.0053594 0.0033627 0.0020027 0.0007269 0.0093896 0.0006238]]\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "rng = np.random.default_rng(seed = Seed)\n",
    "\n",
    "k_rec = [1,2,3,4,5,6,7]\n",
    "l_rec = [1,2,3,4,5,6,7]\n",
    "\n",
    "TABLE = np.zeros((len(k_rec),len(l_rec)))\n",
    "\n",
    "\n",
    "def dist_k(n):\n",
    "    if int(n) == 1:\n",
    "        return [rng.uniform(1, 10, size = N), 'uniform']\n",
    "    elif int(n) == 2:\n",
    "        return [rng.exponential(scale = 4.5, size = N) + 1, 'exponential']\n",
    "    elif int(n) == 3:\n",
    "        return [rng.gamma(shape = 2, scale = 2.25, size = N) + 1, 'erlang-2']\n",
    "    elif int(n) == 4:\n",
    "        return [rng.gamma(shape = 4, scale = 1.125, size = N) + 1, 'erlang-4']\n",
    "    elif int(n) == 5:\n",
    "        return [rng.gamma(shape = 16, scale = 0.28125, size = N) + 1, 'erlang-16']\n",
    "    elif int(n) == 6:\n",
    "        return [rng.lognormal(mean = 0, sigma = 1.7344, size = N) + 1, 'lognormal']\n",
    "    elif int(n) == 7:\n",
    "        return [6*rng.beta(6, 2, size = N) + 1, 'beta']\n",
    "    else:\n",
    "        return 'error'\n",
    "\n",
    "def dist_l(n):\n",
    "    if int(n) == 1:\n",
    "        return [rng.uniform(1, 10, size = N), 'uniform']\n",
    "    elif int(n) == 2:\n",
    "        return [rng.exponential(scale = 4.5, size = N) + 1, 'exponential']\n",
    "    elif int(n) == 3:\n",
    "        return [rng.gamma(shape = 2, scale = 2.25, size = N) + 1, 'erlang-2']\n",
    "    elif int(n) == 4:\n",
    "        return [rng.gamma(shape = 4, scale = 1.125, size = N) + 1, 'erlang-4']\n",
    "    elif int(n) == 5:\n",
    "        return [rng.gamma(shape = 16, scale = 0.28125, size = N) + 1, 'erlang-16']\n",
    "    elif int(n) == 6:\n",
    "        return [rng.lognormal(mean = 0, sigma = 1.7344, size = N) + 1, 'lognormal']\n",
    "    elif int(n) == 7:\n",
    "        return [6*rng.beta(6, 2, size = N) + 1, 'beta']\n",
    "    else:\n",
    "        return 'error'\n",
    "\n",
    "\n",
    "p = 1/5.5\n",
    "H = rng.geometric(p, size=(5, N))\n",
    "\n",
    "for i in k_rec:\n",
    "    for j in l_rec:\n",
    "        \n",
    "        k = dist_k(i)[0]\n",
    "        l = dist_l(j)[0]\n",
    "        \n",
    "        condition1 = H[0]+H[4] > H[1]+H[3]\n",
    "\n",
    "        condition2 = ((l**H[0])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[1])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        condition3 = ((l**H[3])*(k**H[1]-k**H[2]-k**H[4]) + (l**H[4])*(k**H[3]-k**H[0]-k**H[2]))> 0\n",
    "\n",
    "        Braess = condition1 & condition2 & condition3\n",
    "\n",
    "        probability = np.mean(Braess)\n",
    "        \n",
    "        TABLE[i-1][j-1] = probability\n",
    "\n",
    "\n",
    "print(TABLE)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

